SunPy - Python for Solar Physics

This paper presents SunPy (version 0.5), a community-developed Python package for solar physics. Python, a free, cross-platform, general-purpose, high-level programming language, has seen widespread adoption among the scientific community, resulting in the availability of a large number of software packages, from numerical computation (NumPy, SciPy) and machine learning (scikit-learn) to visualisation and plotting (matplotlib). SunPy is a data-analysis environment specialising in providing the software necessary to analyse solar and heliospheric data in Python. SunPy is open-source software (BSD licence) and has an open and transparent development workflow that anyone can contribute to. SunPy provides access to solar data through integration with the Virtual Solar Observatory (VSO), the Heliophysics Event Knowledgebase (HEK), and the HELiophysics Integrated Observatory (HELIO) webservices. It currently supports image data from major solar missions (e.g., SDO, SOHO, STEREO, and IRIS), time-series data from missions such as GOES, SDO/EVE, and PROBA2/LYRA, and radio spectra from e-Callisto and STEREO/SWAVES. We describe SunPy's functionality, provide examples of solar data analysis in SunPy, and show how Python-based solar data-analysis can leverage the many existing tools already available in Python. We discuss the future goals of the project and encourage interested users to become involved in the planning and development of SunPy.

==> build_article.py <==
#!/usr/bin/env python
import os

paper_name = "Sunpy_paper_0.4"
            
try:
    os.remove(paper_name + '.aux')
except:
    pass

try:
    os.remove(paper_name + '.bbl')
except:
    pass
    
os.system('pdflatex -shell-escape ' + paper_name)
os.system('pdflatex -shell-escape ' + paper_name)
os.system('bibtex ' + paper_name)
os.system('pdflatex -shell-escape ' + paper_name)
os.system('pdflatex -shell-escape ' + paper_name)


==> python_code/database.py <==
from sunpy.net import vso
from sunpy.database import Database
database = Database("sqlite:///")
database.download(
     vso.attrs.Time("2012-08-05", "2012-08-05 00:00:05"),
     vso.attrs.Instrument('AIA'))
len(database)
from sunpy.database.tables import display_entries
print display_entries(
     database,
     ["id", "observation_time_start", "wavemin", "wavemax"])

==> python_code/hek.py <==
from sunpy.net import hek
client = hek.HEKClient()
tstart, tend = "2011/08/09 00:00:00", "2011/08/10 00:00:00"
result = client.query(hek.attrs.Time(tstart, tend), 
                       hek.attrs.EventType("FL")) # flares
len(result)


==> python_code/hek2.py <==
result = client.query(hek.attrs.Time(tstart, tend), 
                       hek.attrs.EventType("FL"),
                       hek.attrs.FRM.Name=="SSW Latest Events")
len(result)

==> python_code/hek3.py <==
result = client.query(hek.attrs.Time(tstart, tend), 
                      hek.attrs.EventType("FL"),
                      (hek.attrs.Event.Coord1>50) 
                      or (hek.attrs.FL.PeakFlux>1000.0))

==> python_code/hek4.py <==
from sunpy.net import hek2vso
h2v = hek2vso.H2VClient()
vso_results = h2v.translate_and_query(result[0])
h2v.vso_client.get(vso_results[0]).wait()

==> python_code/helio.py <==
from sunpy.net.helio import hec
hc = hec.HECClient()
tstart, tend = "2011-06-07T06:00:00", "2011-06-07T12:00:00"
event_type = "cme"

# From all the catalogues these which name contain our event of interest
catalogues = hc.get_table_names()
catalogues_event = [l[0] for l in catalogues 
                     if event_type in l[0] and 'list' not in l[0]]

# Query all the catalogues that comes from cactus
results = [hc.time_query(tstart, tend, event) 
            for event in catalogues_event if 'cactus' in event]
for cat in results:
     print "{cat} has {nres} results".format(cat = cat.ID, \
                                             nres = len(cat.array))

==> python_code/helioviewer.py <==
from sunpy.net.helioviewer import HelioviewerClient
hv = HelioviewerClient()
hv.download_png("2099/01/01", 6,
                 "[SDO,AIA,AIA,304,1,100],[SDO,AIA,AIA,193,1,50],"+
                 "[SOHO,LASCO,C2,white-light,1,100]",
                 x0=0, y0=0, width=768, height=768)

==> python_code/helioviewer2.py <==
import sunpy.map
filepath = hv.download_jp2("2012/07/05 00:30:00",
                            observatory='SDO',
                            instrument="HMI", detector="HMI", 
                            measurement="continuum")
sunpy.map.Map(filepath).submap([200, 550], [-400, -200]).peek()

==> python_code/lightcurve.py <==
from sunpy import lightcurve
from sunpy.time import TimeRange
tr = TimeRange("2011-06-07 06:00", "2011-06-07 08:00")
goes = lightcurve.GOESLightCurve.create(tr)
goes.peek()
print('The max flux is ' + str(goes.data['xrsb'].max()) + ' at ' + str(goes.data['xrsb'].idxmax()))                                   

==> python_code/map1.py <==
import sunpy
import sunpy.map
aiamap = sunpy.map.Map(sunpy.AIA_171_IMAGE)
smap = aiamap.submap([-1200, -200], [-1000, -0])
smap.peek(draw_grid=True)

==> python_code/map2.py <==
import sunpy.map
import matplotlib.pyplot as plt
compmap = sunpy.map.Map(sunpy.AIA_171_IMAGE, sunpy.RHESSI_IMAGE, 
                         composite=True)
compmap.set_levels(1, range(0, 50, 5), percent=True)
compmap.set_colors(1, "Reds_r")
#Plot the result and crop
ax = plt.subplot()
compmap.plot()
ax.axis([200, 600, -600, -200])
plt.show()

==> python_code/map3.py <==
import sunpy.map
cubemap = sunpy.map.Map("aia_lev1_171a_2014_01*fits", cube=True)
cubemap.peek()

==> python_code/spectra.py <==
from sunpy.spectra.sources.callisto import CallistoSpectrogram
tstart, tend = "2011-06-07T06:00:00", "2011-06-07T07:45:00"
callisto = CallistoSpectrogram.from_range("BIR", tstart, tend)
callisto_nobg = callisto.subtract_bg()
callisto_nobg.peek(vmin=0)

==> python_code/util1.py <==
from sunpy import wcs
print(wcs.convert_hg_hpc(10, 53))
# Convert that position back to heliographic coordinates
print(wcs.convert_hpc_hg(100.49, 767.97))
# Try to convert a position which is not on the Sun to HG
print(wcs.convert_hpc_hg(-1500, 0))
# Convert sky coordinate to a position in HCC
print(wcs.convert_hpc_hcc(-300, 400, z=True))

==> python_code/util2.py <==
from sunpy.sun import constants
print(constants.mass)
# Verify the average density of the Sun and convert to cgs
(constants.mass/constants.volume).cgs
# Search for the age of the Sun
constants.find("age")
constants.value('age'), constants.unit('age')


==> python_code/vso1.py <==
from sunpy.net import vso
client = vso.VSOClient()
tstart, tend = "2011/6/7 05:30", "2011/6/7 10:30"
lasco_query = client.query(vso.attrs.Time(tstart, tend),
                           vso.attrs.Instrument('lasco'))
lasco_query.num_records()
lasco_query.show() 
pathformat = "/data/{instrument}/{detector}/{file}.fits"
results = client.get(coronagraphs, path = pathformat)

==> python_code/vso2.py <==
condition = (vso.attrs.Detector("cor1") |
             vso.attrs.Wave(125, 135) |
             vso.attrs.Wave(165, 175) ) # in angstroms
advanced = client.query(vso.attrs.Time(tstart, tend), condition)
advanced.num_records()
advanced.show()

==> sunpy_paper-0.4.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:da64c9c25c5e0e4240f30e4f3a6e6ae9920ca777f5bc00e3ef11d2af24c2422b"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%matplotlib inline"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import warnings\n",
      "warnings.filterwarnings('ignore')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import sunpy\n",
      "sunpy.__version__"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 3,
       "text": [
        "'0.5.0'"
       ]
      }
     ],
     "prompt_number": 3
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 2.1 - map1.py"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import sunpy.map\n",
      "import sunpy\n",
      "aiamap = sunpy.map.Map(sunpy.AIA_171_IMAGE)\n",
      "smap = aiamap.submap([-1200, -200], [-1000, -0])\n",
      "smap.peek(draw_grid=True)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAVgAAAEZCAYAAADSaD2JAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nxRRQf5AAAAAASUVORK5CYII=\n",
       "prompt_number": 4,
       "text": [
        "<matplotlib.figure.Figure at 0x1050685d0>"
       ]
      }
     ],
     "prompt_number": 4
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 2.2 - map2.py"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import sunpy\n",
      "import sunpy.map\n",
      "import matplotlib.pyplot as plt\n",
      "compmap = sunpy.map.Map(sunpy.AIA_171_IMAGE, sunpy.RHESSI_IMAGE, composite=True)\n",
      "compmap.set_levels(1, range(0, 50, 5), percent=True)\n",
      "compmap.set_colors(1, 'Reds_r')\n",
      "ax = plt.subplot()\n",
      "compmap.plot()\n",
      "ax.axis([200, 600, -600, -200])\n",
      "plt.show()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAWgAAAEZCAYAAAC6m7+xAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nhRRSSCGFFFJIIYUUUsj45f8DiSoTybfHzkkAAAAASUVORK5CYII=\n",
       "text": [
        "<matplotlib.figure.Figure at 0x1050685d0>"
       ]
      }
     ],
     "prompt_number": 5
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 2.3 - map3.py"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import sunpy.map\n",
      "#cubemap = sunpy.map.Map(files, cube=True)\n",
      "#cubemap.peek()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 2.4 - lightcurve.py"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from sunpy import lightcurve\n",
      "from sunpy.time import TimeRange\n",
      "tr = TimeRange('2011-06-07 06:00','2011-06-07 08:00')\n",
      "goes = lightcurve.GOESLightCurve.create(tr)\n",
      "goes.peek()\n",
      "print('The max flux is ' + str(goes.data['xrsb'].max()) + ' at ' + str(goes.data['xrsb'].idxmax()))                                   "
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "The max flux is 2.5554e-05 at 2011-06-07 06:41:24.118999\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAZQAAAEQCAYAAACX5IJuAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x10996d7d0>"
       ]
      }
     ],
     "prompt_number": 7
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 2.5 - spectra.py"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from sunpy.spectra.sources.callisto import CallistoSpectrogram\n",
      "tstart, tend = \"2011-06-07T06:00:00\", \"2011-06-07T07:45:00\"\n",
      "callisto = CallistoSpectrogram.from_range(\"BIR\", tstart, tend)\n",
      "callisto_nobg = callisto.subtract_bg()\n",
      "callisto_nobg.peek(vmin=0)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAWYAAAEgCAYAAACHJ9lnAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nHj169OjRo0ePHj169OjRY4bwfwFGxrv/oynLygAAAABJRU5ErkJggg==\n",
       "text": [
        "<sunpy.spectra.spectrogram.SpectroFigure at 0x113549090>"
       ]
      },
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 8,
       "text": [
        "<matplotlib.axes.AxesSubplot at 0x1148633d0>"
       ]
      }
     ],
     "prompt_number": 8
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 3.1 - vso1.py"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from sunpy.net import vso\n",
      "client = vso.VSOClient()\n",
      "tstart, tend = '2011/6/7 05:30', '2011/6/7 10:30'\n",
      "lasco_query = client.query(vso.attrs.Time(tstart, tend), vso.attrs.Instrument('lasco'))\n",
      "#lasco_query.num_records()\n",
      "print(len(lasco_query))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "40\n"
       ]
      }
     ],
     "prompt_number": 28
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "lasco_query.show()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Start time           End time             Source  Instrument  Type  \n",
        "----------           --------             ------  ----------  ----  \n",
        "2011-06-07 05:35:23  2011-06-07 05:35:48  SOHO    LASCO       CORONA\n",
        "2011-06-07 05:43:09  2011-06-07 05:43:29  SOHO    LASCO       CORONA\n",
        "2011-06-07 05:50:13  2011-06-07 05:50:38  SOHO    LASCO       CORONA\n",
        "2011-06-07 05:57:59  2011-06-07 05:58:18  SOHO    LASCO       CORONA\n",
        "2011-06-07 06:04:58  2011-06-07 06:05:23  SOHO    LASCO       CORONA\n",
        "2011-06-07 06:12:45  2011-06-07 06:13:04  SOHO    LASCO       CORONA\n",
        "2011-06-07 06:19:43  2011-06-07 06:20:08  SOHO    LASCO       CORONA\n",
        "2011-06-07 06:27:29  2011-06-07 06:27:48  SOHO    LASCO       CORONA\n",
        "2011-06-07 06:34:29  2011-06-07 06:34:54  SOHO    LASCO       CORONA\n",
        "2011-06-07 06:42:15  2011-06-07 06:42:34  SOHO    LASCO       CORONA\n",
        "2011-06-07 06:49:12  2011-06-07 06:49:37  SOHO    LASCO       CORONA\n",
        "2011-06-07 06:56:59  2011-06-07 06:57:18  SOHO    LASCO       CORONA\n",
        "2011-06-07 07:03:58  2011-06-07 07:04:23  SOHO    LASCO       CORONA\n",
        "2011-06-07 07:11:45  2011-06-07 07:12:04  SOHO    LASCO       CORONA\n",
        "2011-06-07 07:18:46  2011-06-07 07:19:11  SOHO    LASCO       CORONA\n",
        "2011-06-07 07:26:36  2011-06-07 07:26:55  SOHO    LASCO       CORONA\n",
        "2011-06-07 07:33:38  2011-06-07 07:34:03  SOHO    LASCO       CORONA\n",
        "2011-06-07 07:41:31  2011-06-07 07:41:50  SOHO    LASCO       CORONA\n",
        "2011-06-07 07:48:34  2011-06-07 07:48:59  SOHO    LASCO       CORONA\n",
        "2011-06-07 07:56:26  2011-06-07 07:56:45  SOHO    LASCO       CORONA\n",
        "2011-06-07 08:03:35  2011-06-07 08:04:00  SOHO    LASCO       CORONA\n",
        "2011-06-07 08:11:30  2011-06-07 08:11:49  SOHO    LASCO       CORONA\n",
        "2011-06-07 08:18:37  2011-06-07 08:19:02  SOHO    LASCO       CORONA\n",
        "2011-06-07 08:26:34  2011-06-07 08:26:53  SOHO    LASCO       CORONA\n",
        "2011-06-07 08:33:44  2011-06-07 08:34:09  SOHO    LASCO       CORONA\n",
        "2011-06-07 08:41:43  2011-06-07 08:42:03  SOHO    LASCO       CORONA\n",
        "2011-06-07 08:48:56  2011-06-07 08:49:22  SOHO    LASCO       CORONA\n",
        "2011-06-07 08:57:02  2011-06-07 08:57:21  SOHO    LASCO       CORONA\n",
        "2011-06-07 09:04:13  2011-06-07 09:04:38  SOHO    LASCO       CORONA\n",
        "2011-06-07 09:12:15  2011-06-07 09:12:34  SOHO    LASCO       CORONA\n",
        "2011-06-07 09:19:31  2011-06-07 09:19:56  SOHO    LASCO       CORONA\n",
        "2011-06-07 09:27:33  2011-06-07 09:27:52  SOHO    LASCO       CORONA\n",
        "2011-06-07 09:34:47  2011-06-07 09:35:12  SOHO    LASCO       CORONA\n",
        "2011-06-07 09:42:54  2011-06-07 09:43:13  SOHO    LASCO       CORONA\n",
        "2011-06-07 09:50:10  2011-06-07 09:50:33  SOHO    LASCO       CORONA\n",
        "2011-06-07 09:58:14  2011-06-07 09:58:33  SOHO    LASCO       CORONA\n",
        "2011-06-07 10:05:27  2011-06-07 10:05:52  SOHO    LASCO       CORONA\n",
        "2011-06-07 10:13:34  2011-06-07 10:13:53  SOHO    LASCO       CORONA\n",
        "2011-06-07 10:20:47  2011-06-07 10:21:12  SOHO    LASCO       CORONA\n",
        "2011-06-07 10:28:51  2011-06-07 10:29:10  SOHO    LASCO       CORONA\n"
       ]
      }
     ],
     "prompt_number": 29
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "#pathformat = '/data/{instrument}/{detector}/{file}.fits'\n",
      "#results = client.get(coronagraphs, path = pathformat)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 30
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 3.2 - vso2.py"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "condition = (vso.attrs.Detector('cor1') | vso.attrs.Wave(125, 135) | vso.attrs.Wave(165, 175) )\n",
      "advanced = client.query(vso.attrs.Time(tstart, tend), condition)\n",
      "print(len(advanced))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "4447\n"
       ]
      }
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "advanced.show()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Start time           End time             Source    Instrument  Type       \n",
        "----------           --------             ------    ----------  ----       \n",
        "2011-06-07 00:00:00  2011-06-08 00:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 00:00:00  2011-06-08 00:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 00:00:00  2011-06-08 00:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 00:00:00  2011-06-08 00:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 00:00:00  2011-06-08 00:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 05:00:00  2011-06-07 06:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 05:00:00  2011-06-07 06:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 05:00:00  2011-06-07 06:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 05:00:00  2011-06-07 06:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 05:00:00  2011-06-07 06:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 05:00:00  2011-06-07 06:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 06:00:00  2011-06-07 07:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 06:00:00  2011-06-07 07:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 06:00:00  2011-06-07 07:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 06:00:00  2011-06-07 07:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 06:00:00  2011-06-07 07:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 06:00:00  2011-06-07 07:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 07:00:00  2011-06-07 08:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 07:00:00  2011-06-07 08:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 07:00:00  2011-06-07 08:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 07:00:00  2011-06-07 08:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 07:00:00  2011-06-07 08:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 07:00:00  2011-06-07 08:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 08:00:00  2011-06-07 09:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 08:00:00  2011-06-07 09:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 08:00:00  2011-06-07 09:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 08:00:00  2011-06-07 09:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 08:00:00  2011-06-07 09:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 08:00:00  2011-06-07 09:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 09:00:00  2011-06-07 10:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 09:00:00  2011-06-07 10:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 09:00:00  2011-06-07 10:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 09:00:00  2011-06-07 10:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 09:00:00  2011-06-07 10:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 09:00:00  2011-06-07 10:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 10:00:00  2011-06-07 11:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 10:00:00  2011-06-07 11:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 10:00:00  2011-06-07 11:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 10:00:00  2011-06-07 11:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 10:00:00  2011-06-07 11:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 10:00:00  2011-06-07 11:00:00  SDO       EVE         FULLDISK   \n",
        "2011-06-07 05:31:09  2011-06-07 05:31:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 05:32:59  2011-06-07 05:33:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 05:34:49  2011-06-07 05:34:59  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 05:36:39  2011-06-07 05:36:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 05:42:09  2011-06-07 05:42:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 05:43:59  2011-06-07 05:44:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 05:45:49  2011-06-07 05:45:59  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 05:47:39  2011-06-07 05:47:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 05:49:29  2011-06-07 05:49:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 05:51:19  2011-06-07 05:51:29  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 05:53:09  2011-06-07 05:53:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 05:54:59  2011-06-07 05:55:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 05:56:49  2011-06-07 05:56:59  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 05:58:39  2011-06-07 05:58:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:00:29  2011-06-07 06:00:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:05:59  2011-06-07 06:06:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:07:49  2011-06-07 06:07:59  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:09:39  2011-06-07 06:09:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:11:29  2011-06-07 06:11:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:13:19  2011-06-07 06:13:29  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:15:09  2011-06-07 06:15:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:16:59  2011-06-07 06:17:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:18:49  2011-06-07 06:18:59  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:20:39  2011-06-07 06:20:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:22:29  2011-06-07 06:22:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:24:19  2011-06-07 06:24:29  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:26:09  2011-06-07 06:26:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:31:39  2011-06-07 06:31:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:33:29  2011-06-07 06:33:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:35:19  2011-06-07 06:35:29  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:37:09  2011-06-07 06:37:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:38:59  2011-06-07 06:39:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:40:49  2011-06-07 06:40:59  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:42:39  2011-06-07 06:42:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:44:29  2011-06-07 06:44:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:46:19  2011-06-07 06:46:29  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:48:09  2011-06-07 06:48:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:49:59  2011-06-07 06:50:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:55:29  2011-06-07 06:55:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:57:19  2011-06-07 06:57:29  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 06:59:09  2011-06-07 06:59:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:00:59  2011-06-07 07:01:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:02:49  2011-06-07 07:02:59  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:04:39  2011-06-07 07:04:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:06:29  2011-06-07 07:06:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:08:19  2011-06-07 07:08:29  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:10:09  2011-06-07 07:10:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:11:59  2011-06-07 07:12:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:13:49  2011-06-07 07:13:59  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:15:39  2011-06-07 07:15:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:21:09  2011-06-07 07:21:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:22:59  2011-06-07 07:23:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:24:49  2011-06-07 07:24:59  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:26:39  2011-06-07 07:26:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:28:29  2011-06-07 07:28:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:30:19  2011-06-07 07:30:29  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:32:09  2011-06-07 07:32:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:33:59  2011-06-07 07:34:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:35:49  2011-06-07 07:35:59  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:37:39  2011-06-07 07:37:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:39:29  2011-06-07 07:39:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:44:59  2011-06-07 07:45:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:46:49  2011-06-07 07:46:59  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:48:39  2011-06-07 07:48:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:50:29  2011-06-07 07:50:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:52:19  2011-06-07 07:52:29  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:54:09  2011-06-07 07:54:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:55:59  2011-06-07 07:56:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:57:49  2011-06-07 07:57:59  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 07:59:39  2011-06-07 07:59:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:01:29  2011-06-07 08:01:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:03:19  2011-06-07 08:03:29  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:05:09  2011-06-07 08:05:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:10:39  2011-06-07 08:10:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:12:29  2011-06-07 08:12:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:14:19  2011-06-07 08:14:29  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:16:09  2011-06-07 08:16:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:17:59  2011-06-07 08:18:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:19:49  2011-06-07 08:19:59  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:21:39  2011-06-07 08:21:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:23:29  2011-06-07 08:23:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:25:19  2011-06-07 08:25:29  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:27:09  2011-06-07 08:27:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:28:59  2011-06-07 08:29:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:34:29  2011-06-07 08:34:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:36:19  2011-06-07 08:36:29  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:38:09  2011-06-07 08:38:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:39:59  2011-06-07 08:40:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:41:49  2011-06-07 08:41:59  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:43:39  2011-06-07 08:43:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:45:29  2011-06-07 08:45:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:47:19  2011-06-07 08:47:29  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:49:09  2011-06-07 08:49:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:50:59  2011-06-07 08:51:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:52:49  2011-06-07 08:52:59  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 08:54:39  2011-06-07 08:54:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:00:09  2011-06-07 09:00:19  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:01:59  2011-06-07 09:02:09  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:03:49  2011-06-07 09:03:59  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:05:39  2011-06-07 09:05:49  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:07:29  2011-06-07 09:07:39  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:09:19  2011-06-07 09:09:29  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:26:15  2011-06-07 09:26:25  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:28:05  2011-06-07 09:28:15  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:29:55  2011-06-07 09:30:05  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:31:45  2011-06-07 09:31:55  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:33:35  2011-06-07 09:33:45  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:35:25  2011-06-07 09:35:35  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:37:15  2011-06-07 09:37:25  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:39:05  2011-06-07 09:39:15  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:40:55  2011-06-07 09:41:05  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:42:45  2011-06-07 09:42:55  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:44:35  2011-06-07 09:44:45  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:50:05  2011-06-07 09:50:15  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:51:55  2011-06-07 09:52:05  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:53:45  2011-06-07 09:53:55  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:55:35  2011-06-07 09:55:45  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:57:25  2011-06-07 09:57:35  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 09:59:15  2011-06-07 09:59:25  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 10:01:05  2011-06-07 10:01:15  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 10:02:55  2011-06-07 10:03:05  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 10:04:45  2011-06-07 10:04:55  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 10:06:35  2011-06-07 10:06:45  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 10:08:25  2011-06-07 10:08:35  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 10:13:55  2011-06-07 10:14:05  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 10:15:45  2011-06-07 10:15:55  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 10:17:35  2011-06-07 10:17:45  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 10:19:25  2011-06-07 10:19:35  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 10:21:15  2011-06-07 10:21:25  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 10:23:05  2011-06-07 10:23:15  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 10:24:55  2011-06-07 10:25:05  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 10:26:45  2011-06-07 10:26:55  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 10:28:35  2011-06-07 10:28:45  PROBA2    SWAP        FULLSUN    \n",
        "2011-06-07 05:41:28  2011-06-07 05:41:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:41:33  2011-06-07 05:41:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:41:58  2011-06-07 05:41:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:42:28  2011-06-07 05:42:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:42:58  2011-06-07 05:42:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:43:28  2011-06-07 05:43:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:43:33  2011-06-07 05:43:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:43:58  2011-06-07 05:43:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:44:28  2011-06-07 05:44:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:44:58  2011-06-07 05:44:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:45:28  2011-06-07 05:45:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:45:33  2011-06-07 05:45:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:45:59  2011-06-07 05:45:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:46:28  2011-06-07 05:46:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:46:58  2011-06-07 05:46:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:47:28  2011-06-07 05:47:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:47:33  2011-06-07 05:47:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:47:58  2011-06-07 05:47:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:48:28  2011-06-07 05:48:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:48:58  2011-06-07 05:48:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:49:28  2011-06-07 05:49:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:49:33  2011-06-07 05:49:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:49:59  2011-06-07 05:49:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:50:28  2011-06-07 05:50:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:50:58  2011-06-07 05:50:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:51:28  2011-06-07 05:51:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:51:33  2011-06-07 05:51:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:51:58  2011-06-07 05:51:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:52:58  2011-06-07 05:52:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:53:28  2011-06-07 05:53:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:53:33  2011-06-07 05:53:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:54:58  2011-06-07 05:54:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:55:28  2011-06-07 05:55:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:55:33  2011-06-07 05:55:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:55:58  2011-06-07 05:55:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:56:28  2011-06-07 05:56:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:56:58  2011-06-07 05:56:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:57:28  2011-06-07 05:57:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:57:33  2011-06-07 05:57:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:57:59  2011-06-07 05:57:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:58:28  2011-06-07 05:58:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:58:58  2011-06-07 05:58:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:59:29  2011-06-07 05:59:29  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:59:33  2011-06-07 05:59:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:59:57  2011-06-07 05:59:57  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:59:59  2011-06-07 05:59:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:00:29  2011-06-07 06:00:29  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:00:59  2011-06-07 06:00:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:01:29  2011-06-07 06:01:29  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:01:33  2011-06-07 06:01:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:01:59  2011-06-07 06:01:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:02:29  2011-06-07 06:02:29  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:02:59  2011-06-07 06:02:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:03:29  2011-06-07 06:03:29  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:03:59  2011-06-07 06:03:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:04:29  2011-06-07 06:04:29  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:04:59  2011-06-07 06:04:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:05:29  2011-06-07 06:05:29  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:05:33  2011-06-07 06:05:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:05:59  2011-06-07 06:05:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:06:29  2011-06-07 06:06:29  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:06:59  2011-06-07 06:06:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:07:29  2011-06-07 06:07:29  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:07:34  2011-06-07 06:07:38  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:07:59  2011-06-07 06:07:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:08:29  2011-06-07 06:08:29  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:08:59  2011-06-07 06:08:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:09:29  2011-06-07 06:09:29  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:09:33  2011-06-07 06:09:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:12:59  2011-06-07 06:12:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:13:20  2011-06-07 06:13:20  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:13:24  2011-06-07 06:13:24  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:13:29  2011-06-07 06:13:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:13:50  2011-06-07 06:13:50  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:13:52  2011-06-07 06:13:52  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:13:57  2011-06-07 06:14:13  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:14:19  2011-06-07 06:14:19  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:14:22  2011-06-07 06:14:22  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:14:26  2011-06-07 06:14:42  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:14:47  2011-06-07 06:14:47  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:14:52  2011-06-07 06:15:08  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:15:14  2011-06-07 06:15:14  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:15:17  2011-06-07 06:15:17  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:15:21  2011-06-07 06:15:22  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:15:45  2011-06-07 06:15:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:16:15  2011-06-07 06:16:15  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:16:45  2011-06-07 06:16:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:16:56  2011-06-07 06:16:56  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:17:00  2011-06-07 06:17:00  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:17:15  2011-06-07 06:17:15  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:17:47  2011-06-07 06:17:48  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:17:47  2011-06-07 06:17:47  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:18:11  2011-06-07 06:18:11  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:18:18  2011-06-07 06:18:18  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:18:34  2011-06-07 06:18:34  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:18:38  2011-06-07 06:18:38  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:18:48  2011-06-07 06:18:48  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:18:59  2011-06-07 06:19:00  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:19:18  2011-06-07 06:19:18  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:19:19  2011-06-07 06:19:19  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:19:23  2011-06-07 06:19:24  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:19:43  2011-06-07 06:19:43  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:19:49  2011-06-07 06:19:49  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:19:49  2011-06-07 06:19:49  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:20:12  2011-06-07 06:20:12  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:20:16  2011-06-07 06:20:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:20:18  2011-06-07 06:20:18  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:20:33  2011-06-07 06:20:33  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:20:37  2011-06-07 06:20:38  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:20:48  2011-06-07 06:20:48  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:20:57  2011-06-07 06:20:57  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:21:01  2011-06-07 06:21:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:21:18  2011-06-07 06:21:18  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:21:21  2011-06-07 06:21:21  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:21:25  2011-06-07 06:21:25  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:21:47  2011-06-07 06:21:47  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:21:50  2011-06-07 06:21:50  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:21:52  2011-06-07 06:21:52  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:22:11  2011-06-07 06:22:11  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:22:15  2011-06-07 06:22:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:22:21  2011-06-07 06:22:21  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:22:35  2011-06-07 06:22:35  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:22:37  2011-06-07 06:22:38  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:22:50  2011-06-07 06:22:50  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:22:57  2011-06-07 06:22:57  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:23:01  2011-06-07 06:23:01  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:23:20  2011-06-07 06:23:20  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:23:24  2011-06-07 06:23:24  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:23:28  2011-06-07 06:23:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:23:45  2011-06-07 06:23:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:23:52  2011-06-07 06:23:52  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:23:59  2011-06-07 06:24:00  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:24:04  2011-06-07 06:24:06  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:24:12  2011-06-07 06:24:12  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:24:15  2011-06-07 06:24:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:24:20  2011-06-07 06:24:21  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:24:25  2011-06-07 06:24:27  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:24:33  2011-06-07 06:24:33  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:24:36  2011-06-07 06:24:36  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:24:39  2011-06-07 06:24:39  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:24:44  2011-06-07 06:24:46  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:24:50  2011-06-07 06:24:55  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:25:02  2011-06-07 06:25:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:25:05  2011-06-07 06:25:05  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:25:07  2011-06-07 06:25:07  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:25:11  2011-06-07 06:25:13  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:25:17  2011-06-07 06:25:33  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:25:39  2011-06-07 06:25:39  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:25:42  2011-06-07 06:25:42  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:25:45  2011-06-07 06:25:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:25:49  2011-06-07 06:25:50  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:25:53  2011-06-07 06:26:09  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:26:15  2011-06-07 06:26:15  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:26:18  2011-06-07 06:26:18  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:26:21  2011-06-07 06:26:21  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:26:25  2011-06-07 06:26:25  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:26:28  2011-06-07 06:26:39  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:26:45  2011-06-07 06:26:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:26:48  2011-06-07 06:26:48  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:26:51  2011-06-07 06:26:51  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:26:55  2011-06-07 06:26:55  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:26:59  2011-06-07 06:27:15  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:27:21  2011-06-07 06:27:21  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:27:24  2011-06-07 06:27:24  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:27:27  2011-06-07 06:27:27  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:27:31  2011-06-07 06:27:32  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:27:35  2011-06-07 06:27:46  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:27:52  2011-06-07 06:27:52  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:27:55  2011-06-07 06:27:55  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:27:58  2011-06-07 06:27:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:28:02  2011-06-07 06:28:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:28:06  2011-06-07 06:28:11  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:28:18  2011-06-07 06:28:18  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:28:21  2011-06-07 06:28:21  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:28:23  2011-06-07 06:28:23  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:28:27  2011-06-07 06:28:27  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:28:31  2011-06-07 06:28:39  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:28:45  2011-06-07 06:28:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:28:48  2011-06-07 06:28:48  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:28:52  2011-06-07 06:28:52  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:28:56  2011-06-07 06:28:56  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:29:01  2011-06-07 06:29:06  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:29:13  2011-06-07 06:29:13  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:29:16  2011-06-07 06:29:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:29:20  2011-06-07 06:29:20  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:29:23  2011-06-07 06:29:25  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:29:32  2011-06-07 06:29:32  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:29:34  2011-06-07 06:29:34  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:29:37  2011-06-07 06:29:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:29:41  2011-06-07 06:29:41  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:29:45  2011-06-07 06:29:49  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:29:55  2011-06-07 06:29:55  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:29:58  2011-06-07 06:29:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:30:00  2011-06-07 06:30:00  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:30:04  2011-06-07 06:30:04  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:30:07  2011-06-07 06:30:15  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:30:21  2011-06-07 06:30:21  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:30:24  2011-06-07 06:30:24  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:30:28  2011-06-07 06:30:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:30:33  2011-06-07 06:30:33  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:30:38  2011-06-07 06:30:43  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:30:49  2011-06-07 06:30:49  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:30:52  2011-06-07 06:30:52  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:30:56  2011-06-07 06:30:56  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:31:00  2011-06-07 06:31:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:31:08  2011-06-07 06:31:08  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:31:11  2011-06-07 06:31:11  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:31:14  2011-06-07 06:31:14  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:31:18  2011-06-07 06:31:18  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:31:22  2011-06-07 06:31:26  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:31:32  2011-06-07 06:31:32  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:31:35  2011-06-07 06:31:35  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:31:37  2011-06-07 06:31:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:31:41  2011-06-07 06:31:41  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:31:44  2011-06-07 06:31:52  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:31:58  2011-06-07 06:31:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:32:01  2011-06-07 06:32:01  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:32:05  2011-06-07 06:32:05  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:32:10  2011-06-07 06:32:10  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:32:15  2011-06-07 06:32:20  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:32:26  2011-06-07 06:32:26  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:32:29  2011-06-07 06:32:29  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:32:33  2011-06-07 06:32:33  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:32:37  2011-06-07 06:32:39  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:32:45  2011-06-07 06:32:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:32:48  2011-06-07 06:32:48  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:32:51  2011-06-07 06:32:51  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:32:55  2011-06-07 06:32:55  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:32:59  2011-06-07 06:33:03  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:33:09  2011-06-07 06:33:09  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:33:12  2011-06-07 06:33:12  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:33:14  2011-06-07 06:33:14  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:33:18  2011-06-07 06:33:18  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:33:21  2011-06-07 06:33:29  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:33:36  2011-06-07 06:33:36  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:33:38  2011-06-07 06:33:38  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:33:42  2011-06-07 06:33:42  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:33:47  2011-06-07 06:33:47  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:33:52  2011-06-07 06:33:57  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:34:04  2011-06-07 06:34:04  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:34:06  2011-06-07 06:34:06  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:34:10  2011-06-07 06:34:10  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:34:14  2011-06-07 06:34:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:34:22  2011-06-07 06:34:22  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:34:25  2011-06-07 06:34:25  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:34:28  2011-06-07 06:34:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:34:32  2011-06-07 06:34:32  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:34:36  2011-06-07 06:34:40  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:34:47  2011-06-07 06:34:47  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:34:49  2011-06-07 06:34:49  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:34:51  2011-06-07 06:34:51  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:34:55  2011-06-07 06:34:55  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:34:58  2011-06-07 06:35:06  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:35:13  2011-06-07 06:35:13  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:35:15  2011-06-07 06:35:15  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:35:19  2011-06-07 06:35:19  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:35:24  2011-06-07 06:35:24  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:35:29  2011-06-07 06:35:34  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:35:41  2011-06-07 06:35:41  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:35:44  2011-06-07 06:35:44  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:35:47  2011-06-07 06:35:47  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:35:51  2011-06-07 06:35:53  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:35:59  2011-06-07 06:35:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:36:02  2011-06-07 06:36:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:36:32  2011-06-07 06:36:32  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:37:02  2011-06-07 06:37:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:37:09  2011-06-07 06:37:09  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:37:12  2011-06-07 06:37:12  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:37:35  2011-06-07 06:37:35  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:38:05  2011-06-07 06:38:05  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:38:35  2011-06-07 06:38:35  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:38:45  2011-06-07 06:38:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:38:49  2011-06-07 06:38:49  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:39:05  2011-06-07 06:39:05  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:39:38  2011-06-07 06:39:38  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:40:08  2011-06-07 06:40:08  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:40:20  2011-06-07 06:40:21  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:40:25  2011-06-07 06:40:30  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 06:40:41  2011-06-07 06:40:41  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:20:01  2011-06-07 07:20:01  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:20:33  2011-06-07 07:20:33  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:21:03  2011-06-07 07:21:03  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:21:07  2011-06-07 07:21:07  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:21:11  2011-06-07 07:21:19  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:21:33  2011-06-07 07:21:33  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:22:01  2011-06-07 07:22:01  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:22:40  2011-06-07 07:22:40  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:22:52  2011-06-07 07:22:52  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:22:56  2011-06-07 07:23:12  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:23:18  2011-06-07 07:23:18  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:23:47  2011-06-07 07:23:47  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:24:29  2011-06-07 07:24:29  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:24:38  2011-06-07 07:24:39  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:24:42  2011-06-07 07:24:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:25:04  2011-06-07 07:25:04  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:25:34  2011-06-07 07:25:34  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:26:08  2011-06-07 07:26:08  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:26:36  2011-06-07 07:26:36  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:26:40  2011-06-07 07:26:40  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:26:42  2011-06-07 07:26:42  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:27:09  2011-06-07 07:27:09  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:27:39  2011-06-07 07:27:39  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:28:08  2011-06-07 07:28:08  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:28:13  2011-06-07 07:28:13  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:28:16  2011-06-07 07:28:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:28:40  2011-06-07 07:28:40  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:29:09  2011-06-07 07:29:09  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:29:39  2011-06-07 07:29:39  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:29:51  2011-06-07 07:29:51  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:29:54  2011-06-07 07:29:54  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:30:09  2011-06-07 07:30:09  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:30:43  2011-06-07 07:30:43  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:31:13  2011-06-07 07:31:13  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:31:24  2011-06-07 07:31:24  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:31:28  2011-06-07 07:31:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:31:43  2011-06-07 07:31:43  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:32:15  2011-06-07 07:32:15  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:32:45  2011-06-07 07:32:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:33:02  2011-06-07 07:33:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:33:06  2011-06-07 07:33:06  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:33:15  2011-06-07 07:33:15  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:33:45  2011-06-07 07:33:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:34:16  2011-06-07 07:34:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:34:39  2011-06-07 07:34:39  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:34:43  2011-06-07 07:34:43  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:34:46  2011-06-07 07:34:46  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:35:16  2011-06-07 07:35:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:35:46  2011-06-07 07:35:46  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:36:30  2011-06-07 07:36:30  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:36:34  2011-06-07 07:36:34  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:36:37  2011-06-07 07:36:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:36:42  2011-06-07 07:36:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:37:04  2011-06-07 07:37:04  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:37:06  2011-06-07 07:37:06  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:37:11  2011-06-07 07:37:22  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:37:27  2011-06-07 07:37:27  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:37:33  2011-06-07 07:37:38  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:37:44  2011-06-07 07:37:44  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:37:46  2011-06-07 07:37:46  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:37:51  2011-06-07 07:37:53  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:37:59  2011-06-07 07:37:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:38:02  2011-06-07 07:38:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:38:11  2011-06-07 07:38:11  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:38:41  2011-06-07 07:38:41  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:39:15  2011-06-07 07:39:15  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:39:32  2011-06-07 07:39:32  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:39:36  2011-06-07 07:39:36  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:39:45  2011-06-07 07:39:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:40:15  2011-06-07 07:40:15  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:40:48  2011-06-07 07:40:48  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:41:11  2011-06-07 07:41:11  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:41:14  2011-06-07 07:41:14  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:41:17  2011-06-07 07:41:17  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:41:47  2011-06-07 07:41:47  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:42:17  2011-06-07 07:42:17  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:42:45  2011-06-07 07:42:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:42:49  2011-06-07 07:42:49  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:42:51  2011-06-07 07:42:51  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:43:19  2011-06-07 07:43:19  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:43:49  2011-06-07 07:43:49  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:44:19  2011-06-07 07:44:19  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:44:24  2011-06-07 07:44:24  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:44:27  2011-06-07 07:44:27  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:44:51  2011-06-07 07:44:51  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:45:21  2011-06-07 07:45:21  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:45:51  2011-06-07 07:45:51  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:46:02  2011-06-07 07:46:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:46:06  2011-06-07 07:46:06  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:46:21  2011-06-07 07:46:21  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:46:53  2011-06-07 07:46:53  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:47:23  2011-06-07 07:47:23  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:47:40  2011-06-07 07:47:40  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:47:44  2011-06-07 07:47:44  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:47:53  2011-06-07 07:47:53  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:48:23  2011-06-07 07:48:23  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:48:55  2011-06-07 07:48:55  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:49:18  2011-06-07 07:49:18  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:49:22  2011-06-07 07:49:22  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:49:25  2011-06-07 07:49:25  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:49:55  2011-06-07 07:49:55  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:50:25  2011-06-07 07:50:25  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:50:53  2011-06-07 07:50:53  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:50:57  2011-06-07 07:50:57  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:50:59  2011-06-07 07:50:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:51:27  2011-06-07 07:51:27  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:51:57  2011-06-07 07:51:57  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:52:27  2011-06-07 07:52:27  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:52:32  2011-06-07 07:52:32  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:52:36  2011-06-07 07:52:36  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:52:59  2011-06-07 07:52:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:53:28  2011-06-07 07:53:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:53:58  2011-06-07 07:53:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:54:09  2011-06-07 07:54:09  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:54:12  2011-06-07 07:54:12  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:54:28  2011-06-07 07:54:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:55:01  2011-06-07 07:55:01  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:55:31  2011-06-07 07:55:31  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:55:42  2011-06-07 07:55:42  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:55:46  2011-06-07 07:55:46  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:56:01  2011-06-07 07:56:01  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:56:35  2011-06-07 07:56:35  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:57:05  2011-06-07 07:57:05  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:57:17  2011-06-07 07:57:17  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:57:20  2011-06-07 07:57:20  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:57:35  2011-06-07 07:57:35  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:58:10  2011-06-07 07:58:10  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:58:39  2011-06-07 07:58:39  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:58:51  2011-06-07 07:58:51  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:58:55  2011-06-07 07:58:55  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:59:09  2011-06-07 07:59:09  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 07:59:41  2011-06-07 07:59:41  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:00:11  2011-06-07 08:00:11  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:00:28  2011-06-07 08:00:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:00:32  2011-06-07 08:00:32  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:00:41  2011-06-07 08:00:41  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:01:11  2011-06-07 08:01:11  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:01:44  2011-06-07 08:01:44  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:02:02  2011-06-07 08:02:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:02:06  2011-06-07 08:02:06  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:02:14  2011-06-07 08:02:14  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:02:44  2011-06-07 08:02:44  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:03:17  2011-06-07 08:03:17  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:03:40  2011-06-07 08:03:40  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:03:43  2011-06-07 08:03:43  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:03:46  2011-06-07 08:03:46  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:04:16  2011-06-07 08:04:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:04:46  2011-06-07 08:04:46  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:05:14  2011-06-07 08:05:14  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:05:18  2011-06-07 08:05:18  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:05:19  2011-06-07 08:05:19  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:05:47  2011-06-07 08:05:47  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:06:17  2011-06-07 08:06:17  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:06:47  2011-06-07 08:06:47  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:07:09  2011-06-07 08:07:09  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:07:13  2011-06-07 08:07:13  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:07:18  2011-06-07 08:07:20  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:07:26  2011-06-07 08:07:26  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:07:28  2011-06-07 08:07:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:07:33  2011-06-07 08:07:38  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:07:44  2011-06-07 08:07:44  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:07:49  2011-06-07 08:07:53  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:07:58  2011-06-07 08:07:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:08:00  2011-06-07 08:08:00  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:08:05  2011-06-07 08:08:10  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:08:17  2011-06-07 08:08:17  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:08:20  2011-06-07 08:08:20  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:08:26  2011-06-07 08:08:26  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:08:56  2011-06-07 08:08:56  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:09:30  2011-06-07 08:09:30  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:09:53  2011-06-07 08:09:53  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:09:57  2011-06-07 08:09:57  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:10:00  2011-06-07 08:10:00  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:10:30  2011-06-07 08:10:30  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:11:00  2011-06-07 08:11:00  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:11:28  2011-06-07 08:11:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:11:32  2011-06-07 08:11:32  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:11:34  2011-06-07 08:11:34  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:12:01  2011-06-07 08:12:01  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:12:31  2011-06-07 08:12:31  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:13:01  2011-06-07 08:13:01  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:13:05  2011-06-07 08:13:05  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:13:09  2011-06-07 08:13:09  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:13:32  2011-06-07 08:13:32  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:14:02  2011-06-07 08:14:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:14:32  2011-06-07 08:14:32  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:14:42  2011-06-07 08:14:42  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:14:46  2011-06-07 08:14:46  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:15:02  2011-06-07 08:15:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:15:35  2011-06-07 08:15:35  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:16:06  2011-06-07 08:16:06  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:16:16  2011-06-07 08:16:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:16:20  2011-06-07 08:16:20  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:16:36  2011-06-07 08:16:36  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:17:07  2011-06-07 08:17:07  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:17:37  2011-06-07 08:17:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:17:54  2011-06-07 08:17:54  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:17:58  2011-06-07 08:17:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:18:07  2011-06-07 08:18:07  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:18:38  2011-06-07 08:18:38  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:19:09  2011-06-07 08:19:09  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:19:32  2011-06-07 08:19:32  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:19:36  2011-06-07 08:19:36  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:19:38  2011-06-07 08:19:38  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:20:08  2011-06-07 08:20:08  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:20:39  2011-06-07 08:20:39  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:58:28  2011-06-07 08:58:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:58:36  2011-06-07 08:58:36  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:58:39  2011-06-07 08:58:39  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:58:58  2011-06-07 08:58:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 08:59:31  2011-06-07 08:59:31  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:00:01  2011-06-07 09:00:01  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:00:12  2011-06-07 09:00:12  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:00:16  2011-06-07 09:00:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:00:31  2011-06-07 09:00:31  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:01:02  2011-06-07 09:01:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:01:32  2011-06-07 09:01:32  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:01:49  2011-06-07 09:01:49  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:01:53  2011-06-07 09:01:53  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:02:02  2011-06-07 09:02:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:02:32  2011-06-07 09:02:32  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:03:03  2011-06-07 09:03:03  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:03:26  2011-06-07 09:03:26  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:03:30  2011-06-07 09:03:30  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:03:33  2011-06-07 09:03:33  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:04:03  2011-06-07 09:04:03  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:04:33  2011-06-07 09:04:33  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:05:01  2011-06-07 09:05:01  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:05:05  2011-06-07 09:05:05  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:05:07  2011-06-07 09:05:07  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:05:35  2011-06-07 09:05:35  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:06:05  2011-06-07 09:06:05  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:06:35  2011-06-07 09:06:35  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:06:38  2011-06-07 09:06:38  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:06:43  2011-06-07 09:06:43  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:07:09  2011-06-07 09:07:09  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:07:40  2011-06-07 09:07:40  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:08:09  2011-06-07 09:08:09  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:08:13  2011-06-07 09:08:13  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:08:17  2011-06-07 09:08:17  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:08:44  2011-06-07 09:08:44  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:09:14  2011-06-07 09:09:14  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:09:44  2011-06-07 09:09:44  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:09:48  2011-06-07 09:09:48  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:09:52  2011-06-07 09:09:52  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:10:18  2011-06-07 09:10:18  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:10:49  2011-06-07 09:10:49  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:11:19  2011-06-07 09:11:19  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:11:22  2011-06-07 09:11:22  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:11:26  2011-06-07 09:11:26  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:11:53  2011-06-07 09:11:53  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:12:23  2011-06-07 09:12:23  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:12:53  2011-06-07 09:12:53  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:12:57  2011-06-07 09:12:57  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:13:01  2011-06-07 09:13:01  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:13:27  2011-06-07 09:13:27  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:13:58  2011-06-07 09:13:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:14:27  2011-06-07 09:14:27  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:14:50  2011-06-07 09:14:50  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:14:53  2011-06-07 09:14:53  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:14:59  2011-06-07 09:15:03  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:15:07  2011-06-07 09:15:07  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:15:09  2011-06-07 09:15:09  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:15:15  2011-06-07 09:15:20  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:15:25  2011-06-07 09:15:25  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:15:31  2011-06-07 09:15:42  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:15:47  2011-06-07 09:15:47  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:15:49  2011-06-07 09:15:49  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:15:54  2011-06-07 09:16:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:16:08  2011-06-07 09:16:08  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:16:12  2011-06-07 09:16:12  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:16:15  2011-06-07 09:16:15  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:16:45  2011-06-07 09:16:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:17:15  2011-06-07 09:17:15  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:17:43  2011-06-07 09:17:43  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:17:47  2011-06-07 09:17:47  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:17:48  2011-06-07 09:17:48  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:18:17  2011-06-07 09:18:17  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:18:46  2011-06-07 09:18:46  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:19:16  2011-06-07 09:19:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:19:20  2011-06-07 09:19:20  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:19:24  2011-06-07 09:19:24  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:19:51  2011-06-07 09:19:51  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:20:20  2011-06-07 09:20:20  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:20:51  2011-06-07 09:20:51  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:20:54  2011-06-07 09:20:54  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:20:58  2011-06-07 09:20:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:21:25  2011-06-07 09:21:25  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:21:55  2011-06-07 09:21:55  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:22:25  2011-06-07 09:22:25  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:22:28  2011-06-07 09:22:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:22:32  2011-06-07 09:22:32  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:22:59  2011-06-07 09:22:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:23:29  2011-06-07 09:23:29  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:23:59  2011-06-07 09:23:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:24:03  2011-06-07 09:24:03  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:24:07  2011-06-07 09:24:07  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:24:34  2011-06-07 09:24:34  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:25:04  2011-06-07 09:25:04  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:25:34  2011-06-07 09:25:34  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:25:37  2011-06-07 09:25:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:25:41  2011-06-07 09:25:41  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:26:08  2011-06-07 09:26:08  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:26:38  2011-06-07 09:26:38  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:27:08  2011-06-07 09:27:08  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:27:11  2011-06-07 09:27:11  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:27:15  2011-06-07 09:27:15  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:27:42  2011-06-07 09:27:42  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:28:12  2011-06-07 09:28:12  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:28:42  2011-06-07 09:28:42  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:28:45  2011-06-07 09:28:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:28:50  2011-06-07 09:28:50  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:29:16  2011-06-07 09:29:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:29:46  2011-06-07 09:29:46  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:30:16  2011-06-07 09:30:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:30:20  2011-06-07 09:30:20  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:30:24  2011-06-07 09:30:24  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:30:51  2011-06-07 09:30:51  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:31:21  2011-06-07 09:31:21  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:31:51  2011-06-07 09:31:51  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:31:54  2011-06-07 09:31:54  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:31:57  2011-06-07 09:31:57  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:32:24  2011-06-07 09:32:24  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:32:55  2011-06-07 09:32:55  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:33:25  2011-06-07 09:33:25  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:33:28  2011-06-07 09:33:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:33:32  2011-06-07 09:33:32  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:33:58  2011-06-07 09:33:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:34:29  2011-06-07 09:34:29  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:34:58  2011-06-07 09:34:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:35:02  2011-06-07 09:35:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:35:06  2011-06-07 09:35:06  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:35:33  2011-06-07 09:35:33  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:36:03  2011-06-07 09:36:03  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:36:33  2011-06-07 09:36:33  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:36:36  2011-06-07 09:36:36  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:36:40  2011-06-07 09:36:40  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:37:07  2011-06-07 09:37:07  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:37:38  2011-06-07 09:37:38  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:38:07  2011-06-07 09:38:07  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:38:11  2011-06-07 09:38:11  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:38:14  2011-06-07 09:38:14  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:38:42  2011-06-07 09:38:42  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:39:11  2011-06-07 09:39:11  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:39:41  2011-06-07 09:39:41  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:39:45  2011-06-07 09:39:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:39:48  2011-06-07 09:39:48  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:40:16  2011-06-07 09:40:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:40:45  2011-06-07 09:40:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:41:16  2011-06-07 09:41:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:41:19  2011-06-07 09:41:19  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:41:22  2011-06-07 09:41:22  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:41:49  2011-06-07 09:41:49  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:42:20  2011-06-07 09:42:20  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:42:49  2011-06-07 09:42:49  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:42:53  2011-06-07 09:42:53  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:42:56  2011-06-07 09:42:56  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:43:24  2011-06-07 09:43:24  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:43:53  2011-06-07 09:43:53  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:44:24  2011-06-07 09:44:24  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:44:45  2011-06-07 09:44:45  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:44:49  2011-06-07 09:44:49  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:44:54  2011-06-07 09:45:05  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:45:10  2011-06-07 09:45:10  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:45:12  2011-06-07 09:45:12  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:45:17  2011-06-07 09:45:33  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:45:39  2011-06-07 09:45:39  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:45:42  2011-06-07 09:45:42  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:45:46  2011-06-07 09:46:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:46:07  2011-06-07 09:46:07  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:46:12  2011-06-07 09:46:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:46:34  2011-06-07 09:46:34  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:46:37  2011-06-07 09:46:37  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:46:40  2011-06-07 09:46:40  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:47:03  2011-06-07 09:47:03  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:47:34  2011-06-07 09:47:34  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:48:04  2011-06-07 09:48:04  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:48:14  2011-06-07 09:48:14  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:48:17  2011-06-07 09:48:17  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:48:34  2011-06-07 09:48:34  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:49:08  2011-06-07 09:49:08  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:49:38  2011-06-07 09:49:38  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:49:48  2011-06-07 09:49:48  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:49:51  2011-06-07 09:49:51  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:50:08  2011-06-07 09:50:08  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:50:42  2011-06-07 09:50:42  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:51:12  2011-06-07 09:51:12  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:51:22  2011-06-07 09:51:22  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:51:25  2011-06-07 09:51:25  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:51:42  2011-06-07 09:51:42  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:52:16  2011-06-07 09:52:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:52:46  2011-06-07 09:52:46  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:52:56  2011-06-07 09:52:56  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:52:59  2011-06-07 09:52:59  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:53:16  2011-06-07 09:53:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:53:50  2011-06-07 09:53:50  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:54:20  2011-06-07 09:54:20  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:54:30  2011-06-07 09:54:30  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:54:33  2011-06-07 09:54:33  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:54:50  2011-06-07 09:54:50  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:55:24  2011-06-07 09:55:24  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:55:54  2011-06-07 09:55:54  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:56:04  2011-06-07 09:56:04  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:56:07  2011-06-07 09:56:07  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:56:25  2011-06-07 09:56:25  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:56:58  2011-06-07 09:56:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:57:28  2011-06-07 09:57:28  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:57:38  2011-06-07 09:57:38  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:57:41  2011-06-07 09:57:41  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:57:58  2011-06-07 09:57:58  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:58:33  2011-06-07 09:58:33  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:59:02  2011-06-07 09:59:02  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:59:12  2011-06-07 09:59:12  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:59:16  2011-06-07 09:59:16  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 09:59:33  2011-06-07 09:59:33  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 10:00:06  2011-06-07 10:00:06  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 10:00:36  2011-06-07 10:00:36  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 10:00:46  2011-06-07 10:00:46  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 10:00:50  2011-06-07 10:00:50  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 10:01:06  2011-06-07 10:01:06  Hinode    XRT         PARTIAL_SUN\n",
        "2011-06-07 05:30:00  2011-06-07 05:30:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:30:09  2011-06-07 05:30:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:30:18  2011-06-07 05:30:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:30:25  2011-06-07 05:30:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:30:34  2011-06-07 05:30:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:30:43  2011-06-07 05:30:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:32:55  2011-06-07 05:32:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:33:04  2011-06-07 05:33:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:33:13  2011-06-07 05:33:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:35:00  2011-06-07 05:35:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:35:09  2011-06-07 05:35:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:35:18  2011-06-07 05:35:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:35:25  2011-06-07 05:35:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:35:34  2011-06-07 05:35:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:35:43  2011-06-07 05:35:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:37:56  2011-06-07 05:37:58  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:38:04  2011-06-07 05:38:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:38:13  2011-06-07 05:38:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:40:00  2011-06-07 05:40:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:40:09  2011-06-07 05:40:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:40:18  2011-06-07 05:40:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:40:25  2011-06-07 05:40:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:40:34  2011-06-07 05:40:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:40:43  2011-06-07 05:40:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:42:55  2011-06-07 05:42:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:43:04  2011-06-07 05:43:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:43:13  2011-06-07 05:43:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:45:00  2011-06-07 05:45:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:45:09  2011-06-07 05:45:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:45:18  2011-06-07 05:45:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:45:25  2011-06-07 05:45:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:45:34  2011-06-07 05:45:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:45:43  2011-06-07 05:45:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:47:55  2011-06-07 05:47:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:48:04  2011-06-07 05:48:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:48:13  2011-06-07 05:48:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:50:00  2011-06-07 05:50:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:50:09  2011-06-07 05:50:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:50:18  2011-06-07 05:50:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:50:25  2011-06-07 05:50:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:50:34  2011-06-07 05:50:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:50:43  2011-06-07 05:50:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:52:55  2011-06-07 05:52:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:53:04  2011-06-07 05:53:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:53:13  2011-06-07 05:53:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:55:00  2011-06-07 05:55:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:55:09  2011-06-07 05:55:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:55:18  2011-06-07 05:55:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 05:55:25  2011-06-07 05:55:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:55:34  2011-06-07 05:55:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:55:43  2011-06-07 05:55:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:57:55  2011-06-07 05:57:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:58:04  2011-06-07 05:58:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 05:58:13  2011-06-07 05:58:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:00:00  2011-06-07 06:00:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:00:09  2011-06-07 06:00:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:00:18  2011-06-07 06:00:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:00:25  2011-06-07 06:00:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:00:34  2011-06-07 06:00:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:00:43  2011-06-07 06:00:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:02:55  2011-06-07 06:02:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:03:04  2011-06-07 06:03:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:03:13  2011-06-07 06:03:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:05:00  2011-06-07 06:05:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:05:09  2011-06-07 06:05:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:05:18  2011-06-07 06:05:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:05:25  2011-06-07 06:05:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:05:34  2011-06-07 06:05:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:05:43  2011-06-07 06:05:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:07:55  2011-06-07 06:07:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:08:04  2011-06-07 06:08:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:08:13  2011-06-07 06:08:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:10:00  2011-06-07 06:10:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:10:09  2011-06-07 06:10:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:10:18  2011-06-07 06:10:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:10:25  2011-06-07 06:10:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:10:34  2011-06-07 06:10:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:10:43  2011-06-07 06:10:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:12:55  2011-06-07 06:12:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:13:04  2011-06-07 06:13:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:13:13  2011-06-07 06:13:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:15:00  2011-06-07 06:15:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:15:09  2011-06-07 06:15:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:15:18  2011-06-07 06:15:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:15:25  2011-06-07 06:15:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:15:34  2011-06-07 06:15:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:15:43  2011-06-07 06:15:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:17:55  2011-06-07 06:17:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:18:04  2011-06-07 06:18:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:18:13  2011-06-07 06:18:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:20:00  2011-06-07 06:20:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:20:09  2011-06-07 06:20:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:20:18  2011-06-07 06:20:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:20:25  2011-06-07 06:20:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:20:34  2011-06-07 06:20:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:20:43  2011-06-07 06:20:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:22:55  2011-06-07 06:22:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:23:04  2011-06-07 06:23:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:23:13  2011-06-07 06:23:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:25:00  2011-06-07 06:25:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:25:09  2011-06-07 06:25:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:25:18  2011-06-07 06:25:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:25:25  2011-06-07 06:25:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:25:34  2011-06-07 06:25:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:25:43  2011-06-07 06:25:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:27:55  2011-06-07 06:27:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:28:04  2011-06-07 06:28:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:28:13  2011-06-07 06:28:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:30:00  2011-06-07 06:30:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:30:09  2011-06-07 06:30:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:30:18  2011-06-07 06:30:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:30:25  2011-06-07 06:30:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:30:34  2011-06-07 06:30:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:30:43  2011-06-07 06:30:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:32:55  2011-06-07 06:32:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:33:04  2011-06-07 06:33:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:33:13  2011-06-07 06:33:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:35:00  2011-06-07 06:35:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:35:09  2011-06-07 06:35:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:35:18  2011-06-07 06:35:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:35:25  2011-06-07 06:35:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:35:34  2011-06-07 06:35:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:35:43  2011-06-07 06:35:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:37:55  2011-06-07 06:37:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:38:04  2011-06-07 06:38:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:38:13  2011-06-07 06:38:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:40:00  2011-06-07 06:40:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:40:09  2011-06-07 06:40:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:40:18  2011-06-07 06:40:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:40:25  2011-06-07 06:40:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:40:34  2011-06-07 06:40:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:40:43  2011-06-07 06:40:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:42:55  2011-06-07 06:42:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:43:04  2011-06-07 06:43:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:43:13  2011-06-07 06:43:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:45:00  2011-06-07 06:45:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:45:09  2011-06-07 06:45:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:45:18  2011-06-07 06:45:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:45:25  2011-06-07 06:45:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:45:34  2011-06-07 06:45:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:45:43  2011-06-07 06:45:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:47:55  2011-06-07 06:47:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:48:04  2011-06-07 06:48:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:48:13  2011-06-07 06:48:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:50:00  2011-06-07 06:50:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:50:09  2011-06-07 06:50:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:50:18  2011-06-07 06:50:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:50:25  2011-06-07 06:50:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:50:34  2011-06-07 06:50:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:50:43  2011-06-07 06:50:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:52:55  2011-06-07 06:52:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:53:04  2011-06-07 06:53:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:53:13  2011-06-07 06:53:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:55:00  2011-06-07 06:55:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:55:09  2011-06-07 06:55:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:55:18  2011-06-07 06:55:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 06:55:25  2011-06-07 06:55:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:55:34  2011-06-07 06:55:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:55:43  2011-06-07 06:55:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:57:55  2011-06-07 06:57:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:58:04  2011-06-07 06:58:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 06:58:13  2011-06-07 06:58:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:00:00  2011-06-07 07:00:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:00:09  2011-06-07 07:00:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:00:18  2011-06-07 07:00:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:00:25  2011-06-07 07:00:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:00:34  2011-06-07 07:00:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:00:43  2011-06-07 07:00:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:02:55  2011-06-07 07:02:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:03:04  2011-06-07 07:03:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:03:13  2011-06-07 07:03:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:05:00  2011-06-07 07:05:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:05:09  2011-06-07 07:05:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:05:18  2011-06-07 07:05:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:05:25  2011-06-07 07:05:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:05:34  2011-06-07 07:05:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:05:43  2011-06-07 07:05:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:07:55  2011-06-07 07:07:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:08:04  2011-06-07 07:08:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:08:13  2011-06-07 07:08:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:10:00  2011-06-07 07:10:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:10:09  2011-06-07 07:10:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:10:18  2011-06-07 07:10:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:10:25  2011-06-07 07:10:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:10:34  2011-06-07 07:10:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:10:43  2011-06-07 07:10:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:12:55  2011-06-07 07:12:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:13:04  2011-06-07 07:13:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:13:13  2011-06-07 07:13:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:15:00  2011-06-07 07:15:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:15:09  2011-06-07 07:15:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:15:17  2011-06-07 07:15:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:15:25  2011-06-07 07:15:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:15:34  2011-06-07 07:15:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:15:43  2011-06-07 07:15:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:17:55  2011-06-07 07:17:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:18:04  2011-06-07 07:18:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:18:13  2011-06-07 07:18:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:20:00  2011-06-07 07:20:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:20:09  2011-06-07 07:20:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:20:18  2011-06-07 07:20:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:20:25  2011-06-07 07:20:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:20:34  2011-06-07 07:20:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:20:43  2011-06-07 07:20:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:22:55  2011-06-07 07:22:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:23:04  2011-06-07 07:23:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:23:13  2011-06-07 07:23:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:25:00  2011-06-07 07:25:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:25:09  2011-06-07 07:25:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:25:18  2011-06-07 07:25:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:25:25  2011-06-07 07:25:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:25:34  2011-06-07 07:25:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:25:43  2011-06-07 07:25:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:27:55  2011-06-07 07:27:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:28:04  2011-06-07 07:28:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:28:13  2011-06-07 07:28:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:30:00  2011-06-07 07:30:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:30:09  2011-06-07 07:30:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:30:18  2011-06-07 07:30:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:30:25  2011-06-07 07:30:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:30:34  2011-06-07 07:30:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:30:43  2011-06-07 07:30:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:32:55  2011-06-07 07:32:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:33:04  2011-06-07 07:33:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:33:13  2011-06-07 07:33:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:35:00  2011-06-07 07:35:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:35:09  2011-06-07 07:35:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:35:18  2011-06-07 07:35:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:35:25  2011-06-07 07:35:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:35:34  2011-06-07 07:35:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:35:43  2011-06-07 07:35:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:37:55  2011-06-07 07:37:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:38:04  2011-06-07 07:38:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:38:13  2011-06-07 07:38:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:40:00  2011-06-07 07:40:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:40:09  2011-06-07 07:40:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:40:18  2011-06-07 07:40:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:40:25  2011-06-07 07:40:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:40:34  2011-06-07 07:40:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:40:43  2011-06-07 07:40:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:42:55  2011-06-07 07:42:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:43:04  2011-06-07 07:43:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:43:13  2011-06-07 07:43:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:45:00  2011-06-07 07:45:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:45:09  2011-06-07 07:45:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:45:18  2011-06-07 07:45:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:45:25  2011-06-07 07:45:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:45:34  2011-06-07 07:45:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:45:43  2011-06-07 07:45:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:47:55  2011-06-07 07:47:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:48:04  2011-06-07 07:48:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:48:13  2011-06-07 07:48:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:50:00  2011-06-07 07:50:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:50:09  2011-06-07 07:50:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:50:18  2011-06-07 07:50:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:50:25  2011-06-07 07:50:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:50:34  2011-06-07 07:50:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:50:43  2011-06-07 07:50:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:52:55  2011-06-07 07:52:57  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:53:04  2011-06-07 07:53:06  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:53:13  2011-06-07 07:53:15  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:55:00  2011-06-07 07:55:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:55:09  2011-06-07 07:55:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:55:18  2011-06-07 07:55:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 07:55:25  2011-06-07 07:55:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:55:34  2011-06-07 07:55:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 07:55:43  2011-06-07 07:55:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:00:00  2011-06-07 08:00:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:00:09  2011-06-07 08:00:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:00:18  2011-06-07 08:00:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:00:25  2011-06-07 08:00:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:00:34  2011-06-07 08:00:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:00:43  2011-06-07 08:00:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:05:00  2011-06-07 08:05:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:05:09  2011-06-07 08:05:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:05:18  2011-06-07 08:05:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:05:25  2011-06-07 08:05:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:05:34  2011-06-07 08:05:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:05:43  2011-06-07 08:05:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:10:00  2011-06-07 08:10:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:10:09  2011-06-07 08:10:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:10:18  2011-06-07 08:10:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:10:25  2011-06-07 08:10:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:10:34  2011-06-07 08:10:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:10:43  2011-06-07 08:10:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:15:00  2011-06-07 08:15:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:15:09  2011-06-07 08:15:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:15:18  2011-06-07 08:15:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:15:25  2011-06-07 08:15:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:15:34  2011-06-07 08:15:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:15:43  2011-06-07 08:15:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:20:00  2011-06-07 08:20:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:20:09  2011-06-07 08:20:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:20:18  2011-06-07 08:20:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:20:25  2011-06-07 08:20:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:20:34  2011-06-07 08:20:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:20:43  2011-06-07 08:20:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:25:00  2011-06-07 08:25:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:25:09  2011-06-07 08:25:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:25:18  2011-06-07 08:25:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:25:25  2011-06-07 08:25:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:25:34  2011-06-07 08:25:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:25:43  2011-06-07 08:25:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:30:00  2011-06-07 08:30:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:30:09  2011-06-07 08:30:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:30:18  2011-06-07 08:30:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:30:25  2011-06-07 08:30:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:30:34  2011-06-07 08:30:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:30:43  2011-06-07 08:30:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:35:00  2011-06-07 08:35:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:35:09  2011-06-07 08:35:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:35:18  2011-06-07 08:35:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:35:25  2011-06-07 08:35:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:35:34  2011-06-07 08:35:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:35:43  2011-06-07 08:35:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:40:00  2011-06-07 08:40:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:40:09  2011-06-07 08:40:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:40:18  2011-06-07 08:40:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:40:25  2011-06-07 08:40:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:40:34  2011-06-07 08:40:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:40:43  2011-06-07 08:40:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:45:00  2011-06-07 08:45:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:45:09  2011-06-07 08:45:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:45:18  2011-06-07 08:45:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:45:25  2011-06-07 08:45:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:45:34  2011-06-07 08:45:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:45:43  2011-06-07 08:45:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:50:00  2011-06-07 08:50:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:50:09  2011-06-07 08:50:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:50:18  2011-06-07 08:50:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:50:25  2011-06-07 08:50:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:50:34  2011-06-07 08:50:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:50:43  2011-06-07 08:50:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:55:00  2011-06-07 08:55:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:55:09  2011-06-07 08:55:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:55:18  2011-06-07 08:55:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 08:55:25  2011-06-07 08:55:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:55:34  2011-06-07 08:55:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 08:55:43  2011-06-07 08:55:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:00:00  2011-06-07 09:00:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:00:09  2011-06-07 09:00:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:00:18  2011-06-07 09:00:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:00:25  2011-06-07 09:00:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:00:34  2011-06-07 09:00:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:00:43  2011-06-07 09:00:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:05:00  2011-06-07 09:05:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:05:09  2011-06-07 09:05:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:05:18  2011-06-07 09:05:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:05:25  2011-06-07 09:05:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:05:34  2011-06-07 09:05:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:05:43  2011-06-07 09:05:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:10:00  2011-06-07 09:10:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:10:09  2011-06-07 09:10:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:10:18  2011-06-07 09:10:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:10:25  2011-06-07 09:10:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:10:34  2011-06-07 09:10:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:10:43  2011-06-07 09:10:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:15:00  2011-06-07 09:15:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:15:09  2011-06-07 09:15:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:15:18  2011-06-07 09:15:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:15:25  2011-06-07 09:15:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:15:34  2011-06-07 09:15:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:15:43  2011-06-07 09:15:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:20:00  2011-06-07 09:20:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:20:09  2011-06-07 09:20:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:20:18  2011-06-07 09:20:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:20:25  2011-06-07 09:20:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:20:34  2011-06-07 09:20:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:20:43  2011-06-07 09:20:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:25:00  2011-06-07 09:25:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:25:09  2011-06-07 09:25:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:25:18  2011-06-07 09:25:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:25:25  2011-06-07 09:25:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:25:34  2011-06-07 09:25:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:25:43  2011-06-07 09:25:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:30:00  2011-06-07 09:30:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:30:09  2011-06-07 09:30:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:30:18  2011-06-07 09:30:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:30:25  2011-06-07 09:30:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:30:34  2011-06-07 09:30:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:30:43  2011-06-07 09:30:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:35:00  2011-06-07 09:35:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:35:09  2011-06-07 09:35:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:35:18  2011-06-07 09:35:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:35:25  2011-06-07 09:35:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:35:34  2011-06-07 09:35:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:35:43  2011-06-07 09:35:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:40:00  2011-06-07 09:40:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:40:09  2011-06-07 09:40:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:40:18  2011-06-07 09:40:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:40:25  2011-06-07 09:40:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:40:34  2011-06-07 09:40:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:40:43  2011-06-07 09:40:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:45:00  2011-06-07 09:45:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:45:09  2011-06-07 09:45:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:45:18  2011-06-07 09:45:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:45:25  2011-06-07 09:45:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:45:34  2011-06-07 09:45:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:45:43  2011-06-07 09:45:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:50:00  2011-06-07 09:50:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:50:09  2011-06-07 09:50:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:50:18  2011-06-07 09:50:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:50:25  2011-06-07 09:50:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:50:34  2011-06-07 09:50:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:50:43  2011-06-07 09:50:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:55:00  2011-06-07 09:55:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:55:09  2011-06-07 09:55:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:55:18  2011-06-07 09:55:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 09:55:25  2011-06-07 09:55:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:55:34  2011-06-07 09:55:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 09:55:43  2011-06-07 09:55:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:00:00  2011-06-07 10:00:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 10:00:09  2011-06-07 10:00:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 10:00:18  2011-06-07 10:00:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 10:00:25  2011-06-07 10:00:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:00:34  2011-06-07 10:00:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:00:43  2011-06-07 10:00:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:05:00  2011-06-07 10:05:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 10:05:09  2011-06-07 10:05:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 10:05:18  2011-06-07 10:05:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 10:05:25  2011-06-07 10:05:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:05:34  2011-06-07 10:05:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:05:43  2011-06-07 10:05:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:10:25  2011-06-07 10:10:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:10:34  2011-06-07 10:10:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:10:43  2011-06-07 10:10:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:15:00  2011-06-07 10:15:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 10:15:09  2011-06-07 10:15:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 10:15:18  2011-06-07 10:15:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 10:15:25  2011-06-07 10:15:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:15:34  2011-06-07 10:15:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:15:43  2011-06-07 10:15:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:20:00  2011-06-07 10:20:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 10:20:09  2011-06-07 10:20:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 10:20:18  2011-06-07 10:20:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 10:20:25  2011-06-07 10:20:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:20:34  2011-06-07 10:20:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:20:43  2011-06-07 10:20:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:25:00  2011-06-07 10:25:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 10:25:09  2011-06-07 10:25:10  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 10:25:18  2011-06-07 10:25:19  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 10:25:25  2011-06-07 10:25:27  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:25:34  2011-06-07 10:25:36  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:25:43  2011-06-07 10:25:45  STEREO_B  SECCHI      CORONA     \n",
        "2011-06-07 10:30:00  2011-06-07 10:30:01  STEREO_A  SECCHI      CORONA     \n",
        "2011-06-07 00:00:00  2011-06-08 00:00:00  STEREO_A  IMPACT      INSITU     \n",
        "2011-06-07 00:00:00  2011-06-08 00:00:00  STEREO_A  IMPACT      INSITU     \n",
        "2011-06-07 00:00:00  2011-06-08 00:00:00  STEREO_A  IMPACT      INSITU     \n",
        "2011-06-07 00:00:00  2011-06-08 00:00:00  STEREO_A  IMPACT      INSITU     \n",
        "2011-06-07 00:00:00  2011-06-08 00:00:00  STEREO_B  IMPACT      INSITU     \n",
        "2011-06-07 00:00:00  2011-06-08 00:00:00  STEREO_B  IMPACT      INSITU     \n",
        "2011-06-07 00:00:00  2011-06-08 00:00:00  STEREO_B  IMPACT      INSITU     \n",
        "2011-06-07 00:00:00  2011-06-08 00:00:00  STEREO_B  IMPACT      INSITU     \n",
        "2011-06-07 05:03:55  2011-06-07 09:50:15  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:30:10  2011-06-07 05:30:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:31:25  2011-06-07 05:31:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:32:40  2011-06-07 05:32:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:33:55  2011-06-07 05:33:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:35:10  2011-06-07 05:35:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:36:25  2011-06-07 05:36:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:37:40  2011-06-07 05:37:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:38:55  2011-06-07 05:38:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:40:10  2011-06-07 05:40:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:41:25  2011-06-07 05:41:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:42:40  2011-06-07 05:42:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:43:55  2011-06-07 05:43:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:45:10  2011-06-07 05:45:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:46:25  2011-06-07 05:46:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:47:40  2011-06-07 05:47:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:48:55  2011-06-07 05:48:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:50:10  2011-06-07 05:50:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:51:25  2011-06-07 05:51:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:52:40  2011-06-07 05:52:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:53:55  2011-06-07 05:53:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:55:10  2011-06-07 05:55:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:56:25  2011-06-07 05:56:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:57:40  2011-06-07 05:57:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:58:55  2011-06-07 05:58:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:01:25  2011-06-07 06:01:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:02:40  2011-06-07 06:02:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:03:55  2011-06-07 06:03:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:05:10  2011-06-07 06:05:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:06:25  2011-06-07 06:06:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:07:40  2011-06-07 06:07:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:10:10  2011-06-07 06:10:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:11:25  2011-06-07 06:11:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:12:40  2011-06-07 06:12:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:13:55  2011-06-07 06:13:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:14:00  2011-06-07 06:14:16  STEREO_A  SECCHI      FULLDISK   \n",
        "2011-06-07 06:14:25  2011-06-07 06:14:41  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:15:10  2011-06-07 06:15:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:16:25  2011-06-07 06:16:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:17:40  2011-06-07 06:17:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:18:55  2011-06-07 06:18:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:20:10  2011-06-07 06:20:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:21:25  2011-06-07 06:21:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:22:40  2011-06-07 06:22:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:23:55  2011-06-07 06:23:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:25:10  2011-06-07 06:25:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:26:25  2011-06-07 06:26:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:27:40  2011-06-07 06:27:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:28:55  2011-06-07 06:28:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:30:10  2011-06-07 06:30:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:31:25  2011-06-07 06:31:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:32:40  2011-06-07 06:32:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:33:55  2011-06-07 06:33:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:35:10  2011-06-07 06:35:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:36:25  2011-06-07 06:36:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:37:40  2011-06-07 06:37:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:38:55  2011-06-07 06:38:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:40:10  2011-06-07 06:40:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:41:25  2011-06-07 06:41:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:42:40  2011-06-07 06:43:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:43:55  2011-06-07 06:43:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:45:10  2011-06-07 06:45:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:46:25  2011-06-07 06:46:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:47:40  2011-06-07 06:47:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:48:55  2011-06-07 06:48:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:50:10  2011-06-07 06:50:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:51:25  2011-06-07 06:51:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:52:40  2011-06-07 06:52:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:53:55  2011-06-07 06:53:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:55:10  2011-06-07 06:55:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:56:25  2011-06-07 06:56:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:57:40  2011-06-07 06:57:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 06:58:55  2011-06-07 06:58:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:00:10  2011-06-07 07:00:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:01:25  2011-06-07 07:01:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:02:40  2011-06-07 07:02:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:03:55  2011-06-07 07:03:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:05:10  2011-06-07 07:05:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:06:25  2011-06-07 07:06:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:07:40  2011-06-07 07:07:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:10:10  2011-06-07 07:10:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:11:25  2011-06-07 07:11:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:12:40  2011-06-07 07:12:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:13:55  2011-06-07 07:13:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:15:10  2011-06-07 07:15:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:16:25  2011-06-07 07:16:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:17:40  2011-06-07 07:17:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:18:55  2011-06-07 07:18:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:20:10  2011-06-07 07:20:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:21:25  2011-06-07 07:21:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:22:40  2011-06-07 07:22:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:23:55  2011-06-07 07:23:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:25:10  2011-06-07 07:25:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:26:25  2011-06-07 07:26:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:27:40  2011-06-07 07:27:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:28:55  2011-06-07 07:28:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:30:10  2011-06-07 07:30:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:31:25  2011-06-07 07:31:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:32:40  2011-06-07 07:32:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:33:55  2011-06-07 07:33:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:35:10  2011-06-07 07:35:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:36:25  2011-06-07 07:36:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:37:40  2011-06-07 07:37:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:38:55  2011-06-07 07:38:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:40:10  2011-06-07 07:40:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:41:25  2011-06-07 07:41:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:42:40  2011-06-07 07:42:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:43:55  2011-06-07 07:43:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:45:10  2011-06-07 07:45:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:46:25  2011-06-07 07:46:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:47:40  2011-06-07 07:47:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:48:55  2011-06-07 07:48:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:50:10  2011-06-07 07:50:12  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:51:25  2011-06-07 07:51:27  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:52:40  2011-06-07 07:52:42  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 07:53:55  2011-06-07 07:53:57  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 08:14:00  2011-06-07 08:14:16  STEREO_A  SECCHI      FULLDISK   \n",
        "2011-06-07 08:14:25  2011-06-07 08:14:41  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 10:14:00  2011-06-07 10:14:16  STEREO_A  SECCHI      FULLDISK   \n",
        "2011-06-07 10:14:25  2011-06-07 10:14:41  STEREO_B  SECCHI      FULLDISK   \n",
        "2011-06-07 05:30:09  2011-06-07 05:30:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:30:21  2011-06-07 05:30:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:30:33  2011-06-07 05:30:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:30:45  2011-06-07 05:30:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:30:57  2011-06-07 05:30:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:31:09  2011-06-07 05:31:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:31:21  2011-06-07 05:31:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:31:33  2011-06-07 05:31:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:31:45  2011-06-07 05:31:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:31:57  2011-06-07 05:31:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:32:09  2011-06-07 05:32:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:32:21  2011-06-07 05:32:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:32:33  2011-06-07 05:32:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:32:45  2011-06-07 05:32:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:32:57  2011-06-07 05:32:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:33:09  2011-06-07 05:33:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:33:21  2011-06-07 05:33:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:33:33  2011-06-07 05:33:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:33:45  2011-06-07 05:33:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:33:57  2011-06-07 05:33:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:34:09  2011-06-07 05:34:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:34:21  2011-06-07 05:34:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:34:33  2011-06-07 05:34:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:34:45  2011-06-07 05:34:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:34:57  2011-06-07 05:34:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:35:09  2011-06-07 05:35:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:35:21  2011-06-07 05:35:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:35:33  2011-06-07 05:35:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:35:45  2011-06-07 05:35:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:35:57  2011-06-07 05:35:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:36:09  2011-06-07 05:36:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:36:21  2011-06-07 05:36:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:36:33  2011-06-07 05:36:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:36:45  2011-06-07 05:36:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:36:57  2011-06-07 05:36:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:37:09  2011-06-07 05:37:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:37:21  2011-06-07 05:37:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:37:33  2011-06-07 05:37:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:37:45  2011-06-07 05:37:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:37:57  2011-06-07 05:37:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:38:09  2011-06-07 05:38:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:38:21  2011-06-07 05:38:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:38:33  2011-06-07 05:38:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:38:45  2011-06-07 05:38:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:38:57  2011-06-07 05:38:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:39:09  2011-06-07 05:39:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:39:21  2011-06-07 05:39:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:39:33  2011-06-07 05:39:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:39:45  2011-06-07 05:39:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:39:57  2011-06-07 05:39:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:40:09  2011-06-07 05:40:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:40:21  2011-06-07 05:40:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:40:33  2011-06-07 05:40:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:40:45  2011-06-07 05:40:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:40:57  2011-06-07 05:40:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:41:09  2011-06-07 05:41:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:41:21  2011-06-07 05:41:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:41:33  2011-06-07 05:41:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:41:45  2011-06-07 05:41:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:41:57  2011-06-07 05:41:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:42:09  2011-06-07 05:42:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:42:21  2011-06-07 05:42:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:42:33  2011-06-07 05:42:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:42:45  2011-06-07 05:42:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:42:57  2011-06-07 05:42:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:43:09  2011-06-07 05:43:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:43:21  2011-06-07 05:43:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:43:33  2011-06-07 05:43:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:43:45  2011-06-07 05:43:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:43:57  2011-06-07 05:43:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:44:09  2011-06-07 05:44:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:44:21  2011-06-07 05:44:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:44:33  2011-06-07 05:44:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:44:45  2011-06-07 05:44:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:44:57  2011-06-07 05:44:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:45:09  2011-06-07 05:45:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:45:21  2011-06-07 05:45:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:45:33  2011-06-07 05:45:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:45:45  2011-06-07 05:45:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:45:57  2011-06-07 05:45:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:46:09  2011-06-07 05:46:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:46:21  2011-06-07 05:46:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:46:33  2011-06-07 05:46:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:46:45  2011-06-07 05:46:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:46:57  2011-06-07 05:46:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:47:09  2011-06-07 05:47:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:47:21  2011-06-07 05:47:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:47:33  2011-06-07 05:47:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:47:45  2011-06-07 05:47:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:47:57  2011-06-07 05:47:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:48:09  2011-06-07 05:48:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:48:21  2011-06-07 05:48:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:48:33  2011-06-07 05:48:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:48:45  2011-06-07 05:48:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:48:57  2011-06-07 05:48:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:49:09  2011-06-07 05:49:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:49:21  2011-06-07 05:49:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:49:33  2011-06-07 05:49:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:49:45  2011-06-07 05:49:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:49:57  2011-06-07 05:49:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:50:09  2011-06-07 05:50:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:50:21  2011-06-07 05:50:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:50:33  2011-06-07 05:50:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:50:45  2011-06-07 05:50:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:50:57  2011-06-07 05:50:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:51:09  2011-06-07 05:51:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:51:21  2011-06-07 05:51:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:51:33  2011-06-07 05:51:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:51:45  2011-06-07 05:51:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:51:57  2011-06-07 05:51:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:52:09  2011-06-07 05:52:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:52:21  2011-06-07 05:52:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:52:33  2011-06-07 05:52:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:52:45  2011-06-07 05:52:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:52:57  2011-06-07 05:52:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:53:09  2011-06-07 05:53:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:53:21  2011-06-07 05:53:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:53:33  2011-06-07 05:53:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:53:45  2011-06-07 05:53:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:53:57  2011-06-07 05:53:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:54:09  2011-06-07 05:54:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:54:21  2011-06-07 05:54:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:54:33  2011-06-07 05:54:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:54:45  2011-06-07 05:54:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:54:57  2011-06-07 05:54:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:55:09  2011-06-07 05:55:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:55:21  2011-06-07 05:55:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:55:33  2011-06-07 05:55:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:55:45  2011-06-07 05:55:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:55:57  2011-06-07 05:55:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:56:09  2011-06-07 05:56:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:56:21  2011-06-07 05:56:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:56:33  2011-06-07 05:56:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:56:45  2011-06-07 05:56:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:56:57  2011-06-07 05:56:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:57:09  2011-06-07 05:57:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:57:21  2011-06-07 05:57:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:57:33  2011-06-07 05:57:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:57:45  2011-06-07 05:57:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:57:57  2011-06-07 05:57:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:58:09  2011-06-07 05:58:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:58:21  2011-06-07 05:58:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:58:33  2011-06-07 05:58:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:58:45  2011-06-07 05:58:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:58:57  2011-06-07 05:58:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:59:09  2011-06-07 05:59:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:59:21  2011-06-07 05:59:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:59:33  2011-06-07 05:59:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:59:45  2011-06-07 05:59:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:59:57  2011-06-07 05:59:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:00:09  2011-06-07 06:00:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:00:21  2011-06-07 06:00:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:00:33  2011-06-07 06:00:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:00:45  2011-06-07 06:00:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:00:57  2011-06-07 06:00:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:01:09  2011-06-07 06:01:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:01:21  2011-06-07 06:01:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:01:33  2011-06-07 06:01:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:01:45  2011-06-07 06:01:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:01:57  2011-06-07 06:01:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:02:09  2011-06-07 06:02:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:02:21  2011-06-07 06:02:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:02:33  2011-06-07 06:02:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:02:45  2011-06-07 06:02:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:02:57  2011-06-07 06:02:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:03:09  2011-06-07 06:03:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:03:21  2011-06-07 06:03:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:03:33  2011-06-07 06:03:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:03:45  2011-06-07 06:03:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:03:57  2011-06-07 06:03:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:04:09  2011-06-07 06:04:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:04:21  2011-06-07 06:04:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:04:33  2011-06-07 06:04:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:04:45  2011-06-07 06:04:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:04:57  2011-06-07 06:04:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:05:09  2011-06-07 06:05:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:05:21  2011-06-07 06:05:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:05:33  2011-06-07 06:05:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:05:45  2011-06-07 06:05:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:05:57  2011-06-07 06:05:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:06:09  2011-06-07 06:06:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:06:21  2011-06-07 06:06:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:06:33  2011-06-07 06:06:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:06:45  2011-06-07 06:06:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:06:57  2011-06-07 06:06:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:07:09  2011-06-07 06:07:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:07:21  2011-06-07 06:07:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:07:33  2011-06-07 06:07:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:07:45  2011-06-07 06:07:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:07:57  2011-06-07 06:07:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:08:09  2011-06-07 06:08:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:08:21  2011-06-07 06:08:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:08:33  2011-06-07 06:08:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:08:45  2011-06-07 06:08:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:08:57  2011-06-07 06:08:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:09:09  2011-06-07 06:09:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:09:21  2011-06-07 06:09:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:09:33  2011-06-07 06:09:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:09:45  2011-06-07 06:09:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:09:57  2011-06-07 06:09:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:10:09  2011-06-07 06:10:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:10:21  2011-06-07 06:10:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:10:33  2011-06-07 06:10:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:10:45  2011-06-07 06:10:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:10:57  2011-06-07 06:10:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:11:09  2011-06-07 06:11:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:11:21  2011-06-07 06:11:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:11:33  2011-06-07 06:11:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:11:45  2011-06-07 06:11:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:11:57  2011-06-07 06:11:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:12:09  2011-06-07 06:12:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:12:21  2011-06-07 06:12:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:12:33  2011-06-07 06:12:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:12:45  2011-06-07 06:12:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:12:57  2011-06-07 06:12:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:13:09  2011-06-07 06:13:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:13:21  2011-06-07 06:13:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:13:33  2011-06-07 06:13:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:13:45  2011-06-07 06:13:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:13:57  2011-06-07 06:13:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:14:09  2011-06-07 06:14:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:14:21  2011-06-07 06:14:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:14:33  2011-06-07 06:14:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:14:45  2011-06-07 06:14:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:14:57  2011-06-07 06:14:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:15:09  2011-06-07 06:15:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:15:21  2011-06-07 06:15:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:15:33  2011-06-07 06:15:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:15:45  2011-06-07 06:15:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:15:57  2011-06-07 06:15:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:16:09  2011-06-07 06:16:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:16:21  2011-06-07 06:16:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:16:33  2011-06-07 06:16:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:16:45  2011-06-07 06:16:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:16:57  2011-06-07 06:16:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:17:09  2011-06-07 06:17:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:17:21  2011-06-07 06:17:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:17:33  2011-06-07 06:17:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:17:45  2011-06-07 06:17:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:17:57  2011-06-07 06:17:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:18:09  2011-06-07 06:18:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:18:21  2011-06-07 06:18:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:18:33  2011-06-07 06:18:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:18:45  2011-06-07 06:18:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:18:57  2011-06-07 06:18:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:19:09  2011-06-07 06:19:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:19:21  2011-06-07 06:19:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:19:33  2011-06-07 06:19:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:19:45  2011-06-07 06:19:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:19:57  2011-06-07 06:19:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:20:09  2011-06-07 06:20:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:20:21  2011-06-07 06:20:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:20:33  2011-06-07 06:20:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:20:45  2011-06-07 06:20:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:20:57  2011-06-07 06:20:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:21:09  2011-06-07 06:21:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:21:21  2011-06-07 06:21:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:21:33  2011-06-07 06:21:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:21:45  2011-06-07 06:21:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:21:57  2011-06-07 06:21:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:22:09  2011-06-07 06:22:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:22:21  2011-06-07 06:22:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:22:33  2011-06-07 06:22:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:22:45  2011-06-07 06:22:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:22:57  2011-06-07 06:22:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:23:09  2011-06-07 06:23:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:23:21  2011-06-07 06:23:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:23:33  2011-06-07 06:23:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:23:45  2011-06-07 06:23:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:23:57  2011-06-07 06:23:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:24:09  2011-06-07 06:24:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:24:21  2011-06-07 06:24:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:24:33  2011-06-07 06:24:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:24:45  2011-06-07 06:24:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:24:57  2011-06-07 06:24:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:25:09  2011-06-07 06:25:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:25:24  2011-06-07 06:25:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:25:33  2011-06-07 06:25:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:25:47  2011-06-07 06:25:48  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:25:57  2011-06-07 06:25:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:26:11  2011-06-07 06:26:12  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:26:21  2011-06-07 06:26:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:26:36  2011-06-07 06:26:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:26:45  2011-06-07 06:26:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:27:00  2011-06-07 06:27:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:27:09  2011-06-07 06:27:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:27:24  2011-06-07 06:27:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:27:33  2011-06-07 06:27:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:27:48  2011-06-07 06:27:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:27:57  2011-06-07 06:27:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:28:12  2011-06-07 06:28:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:28:21  2011-06-07 06:28:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:28:37  2011-06-07 06:28:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:28:45  2011-06-07 06:28:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:29:00  2011-06-07 06:29:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:29:09  2011-06-07 06:29:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:29:24  2011-06-07 06:29:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:29:33  2011-06-07 06:29:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:29:48  2011-06-07 06:29:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:29:57  2011-06-07 06:29:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:30:12  2011-06-07 06:30:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:30:21  2011-06-07 06:30:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:30:37  2011-06-07 06:30:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:30:45  2011-06-07 06:30:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:31:01  2011-06-07 06:31:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:31:09  2011-06-07 06:31:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:31:25  2011-06-07 06:31:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:31:33  2011-06-07 06:31:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:31:48  2011-06-07 06:31:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:31:57  2011-06-07 06:31:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:32:12  2011-06-07 06:32:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:32:21  2011-06-07 06:32:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:32:36  2011-06-07 06:32:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:32:45  2011-06-07 06:32:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:33:01  2011-06-07 06:33:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:33:09  2011-06-07 06:33:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:33:25  2011-06-07 06:33:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:33:33  2011-06-07 06:33:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:33:49  2011-06-07 06:33:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:33:57  2011-06-07 06:33:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:34:13  2011-06-07 06:34:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:34:21  2011-06-07 06:34:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:34:36  2011-06-07 06:34:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:34:45  2011-06-07 06:34:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:35:00  2011-06-07 06:35:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:35:09  2011-06-07 06:35:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:35:24  2011-06-07 06:35:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:35:33  2011-06-07 06:35:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:35:48  2011-06-07 06:35:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:35:57  2011-06-07 06:35:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:36:13  2011-06-07 06:36:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:36:21  2011-06-07 06:36:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:36:37  2011-06-07 06:36:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:36:45  2011-06-07 06:36:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:37:01  2011-06-07 06:37:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:37:09  2011-06-07 06:37:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:37:24  2011-06-07 06:37:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:37:33  2011-06-07 06:37:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:37:48  2011-06-07 06:37:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:37:57  2011-06-07 06:37:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:38:12  2011-06-07 06:38:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:38:21  2011-06-07 06:38:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:38:36  2011-06-07 06:38:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:38:45  2011-06-07 06:38:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:39:01  2011-06-07 06:39:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:39:09  2011-06-07 06:39:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:39:25  2011-06-07 06:39:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:39:33  2011-06-07 06:39:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:39:48  2011-06-07 06:39:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:39:57  2011-06-07 06:39:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:40:12  2011-06-07 06:40:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:40:21  2011-06-07 06:40:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:40:36  2011-06-07 06:40:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:40:45  2011-06-07 06:40:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:41:00  2011-06-07 06:41:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:41:09  2011-06-07 06:41:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:41:24  2011-06-07 06:41:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:41:33  2011-06-07 06:41:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:41:49  2011-06-07 06:41:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:41:57  2011-06-07 06:41:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:42:13  2011-06-07 06:42:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:42:21  2011-06-07 06:42:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:42:36  2011-06-07 06:42:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:42:45  2011-06-07 06:42:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:43:00  2011-06-07 06:43:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:43:09  2011-06-07 06:43:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:43:24  2011-06-07 06:43:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:43:33  2011-06-07 06:43:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:43:48  2011-06-07 06:43:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:43:57  2011-06-07 06:43:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:44:13  2011-06-07 06:44:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:44:21  2011-06-07 06:44:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:44:37  2011-06-07 06:44:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:44:45  2011-06-07 06:44:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:45:01  2011-06-07 06:45:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:45:09  2011-06-07 06:45:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:45:24  2011-06-07 06:45:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:45:33  2011-06-07 06:45:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:45:48  2011-06-07 06:45:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:45:57  2011-06-07 06:45:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:46:12  2011-06-07 06:46:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:46:21  2011-06-07 06:46:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:46:36  2011-06-07 06:46:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:46:45  2011-06-07 06:46:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:47:00  2011-06-07 06:47:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:47:09  2011-06-07 06:47:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:47:25  2011-06-07 06:47:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:47:33  2011-06-07 06:47:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:47:49  2011-06-07 06:47:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:47:57  2011-06-07 06:47:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:48:12  2011-06-07 06:48:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:48:21  2011-06-07 06:48:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:48:36  2011-06-07 06:48:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:48:45  2011-06-07 06:48:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:49:00  2011-06-07 06:49:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:49:09  2011-06-07 06:49:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:49:24  2011-06-07 06:49:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:49:33  2011-06-07 06:49:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:49:48  2011-06-07 06:49:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:49:57  2011-06-07 06:49:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:50:11  2011-06-07 06:50:12  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:50:21  2011-06-07 06:50:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:50:37  2011-06-07 06:50:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:50:45  2011-06-07 06:50:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:51:00  2011-06-07 06:51:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:51:09  2011-06-07 06:51:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:51:24  2011-06-07 06:51:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:51:33  2011-06-07 06:51:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:51:48  2011-06-07 06:51:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:51:57  2011-06-07 06:51:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:52:12  2011-06-07 06:52:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:52:21  2011-06-07 06:52:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:52:36  2011-06-07 06:52:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:52:45  2011-06-07 06:52:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:52:59  2011-06-07 06:53:00  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:53:09  2011-06-07 06:53:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:53:23  2011-06-07 06:53:24  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:53:33  2011-06-07 06:53:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:53:45  2011-06-07 06:53:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:53:57  2011-06-07 06:53:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:54:12  2011-06-07 06:54:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:54:21  2011-06-07 06:54:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:54:35  2011-06-07 06:54:36  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:54:45  2011-06-07 06:54:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:54:59  2011-06-07 06:55:00  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:55:09  2011-06-07 06:55:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:55:21  2011-06-07 06:55:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:55:33  2011-06-07 06:55:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:55:48  2011-06-07 06:55:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:55:57  2011-06-07 06:55:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:56:11  2011-06-07 06:56:12  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:56:21  2011-06-07 06:56:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:56:35  2011-06-07 06:56:36  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:56:45  2011-06-07 06:56:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:56:57  2011-06-07 06:56:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:57:09  2011-06-07 06:57:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:57:24  2011-06-07 06:57:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:57:33  2011-06-07 06:57:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:57:47  2011-06-07 06:57:48  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:57:57  2011-06-07 06:57:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:58:11  2011-06-07 06:58:12  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:58:21  2011-06-07 06:58:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:58:33  2011-06-07 06:58:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:58:45  2011-06-07 06:58:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:59:00  2011-06-07 06:59:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:59:09  2011-06-07 06:59:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:59:23  2011-06-07 06:59:24  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:59:33  2011-06-07 06:59:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:59:47  2011-06-07 06:59:48  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:59:57  2011-06-07 06:59:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:00:09  2011-06-07 07:00:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:00:21  2011-06-07 07:00:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:00:36  2011-06-07 07:00:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:00:45  2011-06-07 07:00:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:00:59  2011-06-07 07:01:00  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:01:09  2011-06-07 07:01:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:01:23  2011-06-07 07:01:24  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:01:33  2011-06-07 07:01:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:01:45  2011-06-07 07:01:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:01:57  2011-06-07 07:01:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:02:12  2011-06-07 07:02:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:02:21  2011-06-07 07:02:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:02:35  2011-06-07 07:02:36  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:02:45  2011-06-07 07:02:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:02:59  2011-06-07 07:03:00  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:03:09  2011-06-07 07:03:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:03:21  2011-06-07 07:03:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:03:33  2011-06-07 07:03:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:03:48  2011-06-07 07:03:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:03:57  2011-06-07 07:03:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:04:11  2011-06-07 07:04:12  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:04:21  2011-06-07 07:04:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:04:35  2011-06-07 07:04:36  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:04:45  2011-06-07 07:04:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:04:57  2011-06-07 07:04:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:05:09  2011-06-07 07:05:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:05:24  2011-06-07 07:05:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:05:33  2011-06-07 07:05:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:05:47  2011-06-07 07:05:48  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:05:57  2011-06-07 07:05:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:06:11  2011-06-07 07:06:12  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:06:21  2011-06-07 07:06:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:06:33  2011-06-07 07:06:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:06:45  2011-06-07 07:06:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:06:57  2011-06-07 07:06:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:07:09  2011-06-07 07:07:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:07:21  2011-06-07 07:07:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:07:33  2011-06-07 07:07:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:07:45  2011-06-07 07:07:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:07:57  2011-06-07 07:07:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:08:09  2011-06-07 07:08:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:08:21  2011-06-07 07:08:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:08:33  2011-06-07 07:08:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:08:45  2011-06-07 07:08:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:08:57  2011-06-07 07:08:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:09:09  2011-06-07 07:09:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:09:21  2011-06-07 07:09:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:09:33  2011-06-07 07:09:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:09:45  2011-06-07 07:09:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:09:57  2011-06-07 07:09:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:10:09  2011-06-07 07:10:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:10:21  2011-06-07 07:10:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:10:33  2011-06-07 07:10:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:10:45  2011-06-07 07:10:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:10:57  2011-06-07 07:10:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:11:09  2011-06-07 07:11:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:11:21  2011-06-07 07:11:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:11:33  2011-06-07 07:11:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:11:45  2011-06-07 07:11:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:11:57  2011-06-07 07:11:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:12:09  2011-06-07 07:12:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:12:21  2011-06-07 07:12:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:12:33  2011-06-07 07:12:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:12:45  2011-06-07 07:12:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:12:57  2011-06-07 07:12:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:13:09  2011-06-07 07:13:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:13:21  2011-06-07 07:13:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:13:33  2011-06-07 07:13:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:13:45  2011-06-07 07:13:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:13:57  2011-06-07 07:13:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:14:09  2011-06-07 07:14:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:14:21  2011-06-07 07:14:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:14:33  2011-06-07 07:14:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:14:45  2011-06-07 07:14:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:14:57  2011-06-07 07:14:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:15:09  2011-06-07 07:15:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:15:21  2011-06-07 07:15:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:15:33  2011-06-07 07:15:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:15:45  2011-06-07 07:15:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:15:57  2011-06-07 07:15:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:16:09  2011-06-07 07:16:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:16:21  2011-06-07 07:16:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:16:33  2011-06-07 07:16:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:16:45  2011-06-07 07:16:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:16:57  2011-06-07 07:16:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:17:09  2011-06-07 07:17:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:17:21  2011-06-07 07:17:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:17:33  2011-06-07 07:17:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:17:45  2011-06-07 07:17:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:17:57  2011-06-07 07:17:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:18:09  2011-06-07 07:18:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:18:21  2011-06-07 07:18:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:18:33  2011-06-07 07:18:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:18:45  2011-06-07 07:18:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:18:57  2011-06-07 07:18:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:19:09  2011-06-07 07:19:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:19:21  2011-06-07 07:19:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:19:33  2011-06-07 07:19:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:19:45  2011-06-07 07:19:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:19:57  2011-06-07 07:19:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:20:09  2011-06-07 07:20:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:20:21  2011-06-07 07:20:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:20:33  2011-06-07 07:20:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:20:45  2011-06-07 07:20:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:20:57  2011-06-07 07:20:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:21:09  2011-06-07 07:21:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:21:21  2011-06-07 07:21:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:21:33  2011-06-07 07:21:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:21:45  2011-06-07 07:21:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:21:57  2011-06-07 07:21:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:22:09  2011-06-07 07:22:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:22:21  2011-06-07 07:22:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:22:33  2011-06-07 07:22:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:22:45  2011-06-07 07:22:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:22:57  2011-06-07 07:22:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:23:09  2011-06-07 07:23:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:23:21  2011-06-07 07:23:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:23:33  2011-06-07 07:23:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:23:45  2011-06-07 07:23:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:23:57  2011-06-07 07:23:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:24:09  2011-06-07 07:24:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:24:21  2011-06-07 07:24:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:24:33  2011-06-07 07:24:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:24:45  2011-06-07 07:24:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:24:57  2011-06-07 07:24:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:25:09  2011-06-07 07:25:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:25:21  2011-06-07 07:25:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:25:33  2011-06-07 07:25:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:25:45  2011-06-07 07:25:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:25:57  2011-06-07 07:25:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:26:09  2011-06-07 07:26:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:26:21  2011-06-07 07:26:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:26:33  2011-06-07 07:26:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:26:45  2011-06-07 07:26:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:26:57  2011-06-07 07:26:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:27:09  2011-06-07 07:27:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:27:21  2011-06-07 07:27:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:27:33  2011-06-07 07:27:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:27:45  2011-06-07 07:27:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:27:57  2011-06-07 07:27:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:28:09  2011-06-07 07:28:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:28:21  2011-06-07 07:28:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:28:33  2011-06-07 07:28:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:28:45  2011-06-07 07:28:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:28:57  2011-06-07 07:28:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:29:09  2011-06-07 07:29:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:29:21  2011-06-07 07:29:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:29:33  2011-06-07 07:29:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:29:45  2011-06-07 07:29:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:29:57  2011-06-07 07:29:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:30:09  2011-06-07 07:30:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:30:21  2011-06-07 07:30:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:30:33  2011-06-07 07:30:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:30:45  2011-06-07 07:30:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:30:57  2011-06-07 07:30:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:31:09  2011-06-07 07:31:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:31:21  2011-06-07 07:31:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:31:33  2011-06-07 07:31:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:31:45  2011-06-07 07:31:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:31:57  2011-06-07 07:31:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:32:09  2011-06-07 07:32:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:32:21  2011-06-07 07:32:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:32:33  2011-06-07 07:32:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:32:45  2011-06-07 07:32:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:32:57  2011-06-07 07:32:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:33:09  2011-06-07 07:33:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:33:21  2011-06-07 07:33:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:33:33  2011-06-07 07:33:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:33:45  2011-06-07 07:33:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:33:57  2011-06-07 07:33:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:34:09  2011-06-07 07:34:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:34:21  2011-06-07 07:34:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:34:33  2011-06-07 07:34:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:34:45  2011-06-07 07:34:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:34:57  2011-06-07 07:34:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:35:09  2011-06-07 07:35:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:35:21  2011-06-07 07:35:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:35:33  2011-06-07 07:35:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:35:45  2011-06-07 07:35:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:35:57  2011-06-07 07:35:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:36:09  2011-06-07 07:36:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:36:21  2011-06-07 07:36:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:36:33  2011-06-07 07:36:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:36:45  2011-06-07 07:36:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:36:57  2011-06-07 07:36:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:37:09  2011-06-07 07:37:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:37:21  2011-06-07 07:37:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:37:33  2011-06-07 07:37:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:37:45  2011-06-07 07:37:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:37:57  2011-06-07 07:37:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:38:09  2011-06-07 07:38:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:38:21  2011-06-07 07:38:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:38:33  2011-06-07 07:38:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:38:45  2011-06-07 07:38:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:38:57  2011-06-07 07:38:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:39:09  2011-06-07 07:39:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:39:21  2011-06-07 07:39:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:39:33  2011-06-07 07:39:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:39:45  2011-06-07 07:39:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:39:57  2011-06-07 07:39:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:40:09  2011-06-07 07:40:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:40:21  2011-06-07 07:40:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:40:33  2011-06-07 07:40:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:40:45  2011-06-07 07:40:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:40:57  2011-06-07 07:40:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:41:09  2011-06-07 07:41:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:41:21  2011-06-07 07:41:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:41:33  2011-06-07 07:41:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:41:45  2011-06-07 07:41:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:41:57  2011-06-07 07:41:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:42:09  2011-06-07 07:42:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:42:21  2011-06-07 07:42:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:42:33  2011-06-07 07:42:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:42:45  2011-06-07 07:42:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:42:57  2011-06-07 07:42:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:43:09  2011-06-07 07:43:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:43:21  2011-06-07 07:43:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:43:33  2011-06-07 07:43:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:43:45  2011-06-07 07:43:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:43:57  2011-06-07 07:43:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:44:09  2011-06-07 07:44:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:44:21  2011-06-07 07:44:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:44:33  2011-06-07 07:44:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:44:45  2011-06-07 07:44:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:44:57  2011-06-07 07:44:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:45:09  2011-06-07 07:45:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:45:21  2011-06-07 07:45:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:45:33  2011-06-07 07:45:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:45:45  2011-06-07 07:45:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:45:57  2011-06-07 07:45:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:46:09  2011-06-07 07:46:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:46:21  2011-06-07 07:46:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:46:33  2011-06-07 07:46:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:46:45  2011-06-07 07:46:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:46:57  2011-06-07 07:46:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:47:09  2011-06-07 07:47:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:47:21  2011-06-07 07:47:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:47:33  2011-06-07 07:47:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:47:45  2011-06-07 07:47:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:47:57  2011-06-07 07:47:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:48:09  2011-06-07 07:48:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:48:21  2011-06-07 07:48:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:48:33  2011-06-07 07:48:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:48:45  2011-06-07 07:48:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:48:57  2011-06-07 07:48:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:49:09  2011-06-07 07:49:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:49:21  2011-06-07 07:49:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:49:33  2011-06-07 07:49:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:49:45  2011-06-07 07:49:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:49:57  2011-06-07 07:49:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:50:09  2011-06-07 07:50:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:50:21  2011-06-07 07:50:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:50:33  2011-06-07 07:50:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:50:45  2011-06-07 07:50:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:50:57  2011-06-07 07:50:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:51:09  2011-06-07 07:51:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:51:21  2011-06-07 07:51:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:51:33  2011-06-07 07:51:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:51:45  2011-06-07 07:51:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:51:57  2011-06-07 07:51:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:52:09  2011-06-07 07:52:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:52:21  2011-06-07 07:52:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:52:33  2011-06-07 07:52:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:52:45  2011-06-07 07:52:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:52:57  2011-06-07 07:52:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:53:09  2011-06-07 07:53:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:53:21  2011-06-07 07:53:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:53:33  2011-06-07 07:53:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:53:45  2011-06-07 07:53:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:53:57  2011-06-07 07:53:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:54:09  2011-06-07 07:54:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:54:21  2011-06-07 07:54:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:54:33  2011-06-07 07:54:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:54:45  2011-06-07 07:54:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:54:57  2011-06-07 07:54:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:55:09  2011-06-07 07:55:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:55:21  2011-06-07 07:55:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:55:33  2011-06-07 07:55:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:55:45  2011-06-07 07:55:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:55:57  2011-06-07 07:55:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:56:09  2011-06-07 07:56:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:56:21  2011-06-07 07:56:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:56:33  2011-06-07 07:56:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:56:45  2011-06-07 07:56:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:56:57  2011-06-07 07:56:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:57:09  2011-06-07 07:57:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:57:21  2011-06-07 07:57:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:57:33  2011-06-07 07:57:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:57:45  2011-06-07 07:57:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:57:57  2011-06-07 07:57:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:58:09  2011-06-07 07:58:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:58:21  2011-06-07 07:58:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:58:33  2011-06-07 07:58:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:58:45  2011-06-07 07:58:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:58:57  2011-06-07 07:58:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:59:09  2011-06-07 07:59:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:59:21  2011-06-07 07:59:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:59:33  2011-06-07 07:59:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:59:45  2011-06-07 07:59:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:59:57  2011-06-07 07:59:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:00:09  2011-06-07 08:00:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:00:21  2011-06-07 08:00:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:00:33  2011-06-07 08:00:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:00:45  2011-06-07 08:00:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:00:57  2011-06-07 08:00:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:01:09  2011-06-07 08:01:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:01:21  2011-06-07 08:01:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:01:33  2011-06-07 08:01:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:01:45  2011-06-07 08:01:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:01:57  2011-06-07 08:01:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:02:09  2011-06-07 08:02:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:02:21  2011-06-07 08:02:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:02:33  2011-06-07 08:02:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:02:45  2011-06-07 08:02:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:02:57  2011-06-07 08:02:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:03:09  2011-06-07 08:03:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:03:21  2011-06-07 08:03:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:03:33  2011-06-07 08:03:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:03:45  2011-06-07 08:03:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:03:57  2011-06-07 08:03:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:04:09  2011-06-07 08:04:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:04:21  2011-06-07 08:04:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:04:33  2011-06-07 08:04:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:04:45  2011-06-07 08:04:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:04:57  2011-06-07 08:04:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:05:09  2011-06-07 08:05:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:05:21  2011-06-07 08:05:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:05:33  2011-06-07 08:05:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:05:45  2011-06-07 08:05:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:05:57  2011-06-07 08:05:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:06:09  2011-06-07 08:06:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:06:21  2011-06-07 08:06:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:06:33  2011-06-07 08:06:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:06:45  2011-06-07 08:06:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:06:57  2011-06-07 08:06:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:07:09  2011-06-07 08:07:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:07:21  2011-06-07 08:07:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:07:33  2011-06-07 08:07:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:07:45  2011-06-07 08:07:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:07:57  2011-06-07 08:07:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:08:09  2011-06-07 08:08:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:08:21  2011-06-07 08:08:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:08:33  2011-06-07 08:08:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:08:45  2011-06-07 08:08:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:08:57  2011-06-07 08:08:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:09:09  2011-06-07 08:09:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:09:21  2011-06-07 08:09:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:09:33  2011-06-07 08:09:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:09:45  2011-06-07 08:09:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:09:57  2011-06-07 08:09:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:10:09  2011-06-07 08:10:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:10:21  2011-06-07 08:10:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:10:33  2011-06-07 08:10:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:10:45  2011-06-07 08:10:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:10:57  2011-06-07 08:10:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:11:09  2011-06-07 08:11:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:11:21  2011-06-07 08:11:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:11:33  2011-06-07 08:11:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:11:45  2011-06-07 08:11:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:11:57  2011-06-07 08:11:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:12:09  2011-06-07 08:12:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:12:21  2011-06-07 08:12:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:12:33  2011-06-07 08:12:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:12:45  2011-06-07 08:12:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:12:57  2011-06-07 08:12:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:13:09  2011-06-07 08:13:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:13:21  2011-06-07 08:13:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:13:33  2011-06-07 08:13:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:13:45  2011-06-07 08:13:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:13:57  2011-06-07 08:13:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:14:09  2011-06-07 08:14:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:14:21  2011-06-07 08:14:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:14:33  2011-06-07 08:14:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:14:45  2011-06-07 08:14:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:14:57  2011-06-07 08:14:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:15:09  2011-06-07 08:15:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:15:21  2011-06-07 08:15:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:15:33  2011-06-07 08:15:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:15:45  2011-06-07 08:15:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:15:57  2011-06-07 08:15:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:16:09  2011-06-07 08:16:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:16:21  2011-06-07 08:16:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:16:33  2011-06-07 08:16:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:16:45  2011-06-07 08:16:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:16:57  2011-06-07 08:16:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:17:09  2011-06-07 08:17:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:17:21  2011-06-07 08:17:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:17:33  2011-06-07 08:17:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:17:45  2011-06-07 08:17:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:17:57  2011-06-07 08:17:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:18:09  2011-06-07 08:18:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:18:21  2011-06-07 08:18:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:18:33  2011-06-07 08:18:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:18:45  2011-06-07 08:18:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:18:57  2011-06-07 08:18:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:19:09  2011-06-07 08:19:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:19:21  2011-06-07 08:19:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:19:33  2011-06-07 08:19:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:19:45  2011-06-07 08:19:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:19:57  2011-06-07 08:19:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:20:09  2011-06-07 08:20:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:20:21  2011-06-07 08:20:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:20:33  2011-06-07 08:20:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:20:45  2011-06-07 08:20:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:20:57  2011-06-07 08:20:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:21:09  2011-06-07 08:21:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:21:21  2011-06-07 08:21:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:21:33  2011-06-07 08:21:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:21:45  2011-06-07 08:21:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:21:57  2011-06-07 08:21:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:22:09  2011-06-07 08:22:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:22:21  2011-06-07 08:22:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:22:33  2011-06-07 08:22:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:22:45  2011-06-07 08:22:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:22:57  2011-06-07 08:22:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:23:09  2011-06-07 08:23:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:23:21  2011-06-07 08:23:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:23:33  2011-06-07 08:23:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:23:45  2011-06-07 08:23:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:23:57  2011-06-07 08:23:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:24:09  2011-06-07 08:24:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:24:21  2011-06-07 08:24:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:24:33  2011-06-07 08:24:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:24:45  2011-06-07 08:24:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:24:57  2011-06-07 08:24:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:25:09  2011-06-07 08:25:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:25:21  2011-06-07 08:25:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:25:33  2011-06-07 08:25:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:25:45  2011-06-07 08:25:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:25:57  2011-06-07 08:25:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:26:09  2011-06-07 08:26:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:26:21  2011-06-07 08:26:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:26:33  2011-06-07 08:26:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:26:45  2011-06-07 08:26:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:26:57  2011-06-07 08:26:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:27:09  2011-06-07 08:27:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:27:21  2011-06-07 08:27:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:27:33  2011-06-07 08:27:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:27:45  2011-06-07 08:27:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:27:57  2011-06-07 08:27:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:28:09  2011-06-07 08:28:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:28:21  2011-06-07 08:28:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:28:33  2011-06-07 08:28:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:28:45  2011-06-07 08:28:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:28:57  2011-06-07 08:28:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:29:09  2011-06-07 08:29:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:29:21  2011-06-07 08:29:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:29:33  2011-06-07 08:29:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:29:45  2011-06-07 08:29:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:29:57  2011-06-07 08:29:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:30:09  2011-06-07 08:30:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:30:21  2011-06-07 08:30:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:30:33  2011-06-07 08:30:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:30:45  2011-06-07 08:30:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:30:57  2011-06-07 08:30:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:31:09  2011-06-07 08:31:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:31:21  2011-06-07 08:31:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:31:33  2011-06-07 08:31:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:31:45  2011-06-07 08:31:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:31:57  2011-06-07 08:31:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:32:09  2011-06-07 08:32:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:32:21  2011-06-07 08:32:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:32:33  2011-06-07 08:32:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:32:45  2011-06-07 08:32:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:32:57  2011-06-07 08:32:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:33:09  2011-06-07 08:33:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:33:21  2011-06-07 08:33:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:33:33  2011-06-07 08:33:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:33:45  2011-06-07 08:33:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:33:57  2011-06-07 08:33:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:34:09  2011-06-07 08:34:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:34:21  2011-06-07 08:34:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:34:33  2011-06-07 08:34:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:34:45  2011-06-07 08:34:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:34:57  2011-06-07 08:34:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:35:09  2011-06-07 08:35:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:35:21  2011-06-07 08:35:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:35:33  2011-06-07 08:35:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:35:45  2011-06-07 08:35:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:35:57  2011-06-07 08:35:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:36:09  2011-06-07 08:36:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:36:21  2011-06-07 08:36:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:36:33  2011-06-07 08:36:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:36:45  2011-06-07 08:36:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:36:57  2011-06-07 08:36:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:37:09  2011-06-07 08:37:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:37:21  2011-06-07 08:37:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:37:33  2011-06-07 08:37:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:37:45  2011-06-07 08:37:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:37:57  2011-06-07 08:37:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:38:09  2011-06-07 08:38:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:38:21  2011-06-07 08:38:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:38:33  2011-06-07 08:38:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:38:45  2011-06-07 08:38:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:38:57  2011-06-07 08:38:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:39:09  2011-06-07 08:39:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:39:21  2011-06-07 08:39:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:39:33  2011-06-07 08:39:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:39:45  2011-06-07 08:39:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:39:57  2011-06-07 08:39:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:40:09  2011-06-07 08:40:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:40:21  2011-06-07 08:40:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:40:33  2011-06-07 08:40:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:40:45  2011-06-07 08:40:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:40:57  2011-06-07 08:40:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:41:09  2011-06-07 08:41:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:41:21  2011-06-07 08:41:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:41:33  2011-06-07 08:41:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:41:45  2011-06-07 08:41:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:41:57  2011-06-07 08:41:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:42:09  2011-06-07 08:42:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:42:21  2011-06-07 08:42:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:42:33  2011-06-07 08:42:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:42:45  2011-06-07 08:42:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:42:57  2011-06-07 08:42:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:43:09  2011-06-07 08:43:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:43:21  2011-06-07 08:43:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:43:33  2011-06-07 08:43:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:43:45  2011-06-07 08:43:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:43:57  2011-06-07 08:43:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:44:09  2011-06-07 08:44:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:44:21  2011-06-07 08:44:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:44:33  2011-06-07 08:44:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:44:45  2011-06-07 08:44:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:44:57  2011-06-07 08:44:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:45:09  2011-06-07 08:45:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:45:21  2011-06-07 08:45:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:45:33  2011-06-07 08:45:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:45:45  2011-06-07 08:45:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:45:57  2011-06-07 08:45:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:46:09  2011-06-07 08:46:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:46:21  2011-06-07 08:46:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:46:33  2011-06-07 08:46:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:46:45  2011-06-07 08:46:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:46:57  2011-06-07 08:46:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:47:09  2011-06-07 08:47:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:47:21  2011-06-07 08:47:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:47:33  2011-06-07 08:47:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:47:45  2011-06-07 08:47:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:47:57  2011-06-07 08:47:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:48:09  2011-06-07 08:48:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:48:21  2011-06-07 08:48:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:48:33  2011-06-07 08:48:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:48:45  2011-06-07 08:48:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:48:57  2011-06-07 08:48:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:49:09  2011-06-07 08:49:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:49:21  2011-06-07 08:49:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:49:33  2011-06-07 08:49:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:49:45  2011-06-07 08:49:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:49:57  2011-06-07 08:49:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:50:09  2011-06-07 08:50:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:50:21  2011-06-07 08:50:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:50:33  2011-06-07 08:50:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:50:45  2011-06-07 08:50:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:50:57  2011-06-07 08:50:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:51:09  2011-06-07 08:51:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:51:21  2011-06-07 08:51:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:51:33  2011-06-07 08:51:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:51:45  2011-06-07 08:51:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:51:57  2011-06-07 08:51:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:52:09  2011-06-07 08:52:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:52:21  2011-06-07 08:52:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:52:33  2011-06-07 08:52:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:52:45  2011-06-07 08:52:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:52:57  2011-06-07 08:52:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:53:09  2011-06-07 08:53:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:53:21  2011-06-07 08:53:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:53:33  2011-06-07 08:53:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:53:45  2011-06-07 08:53:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:53:57  2011-06-07 08:53:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:54:09  2011-06-07 08:54:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:54:21  2011-06-07 08:54:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:54:33  2011-06-07 08:54:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:54:45  2011-06-07 08:54:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:54:57  2011-06-07 08:54:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:55:09  2011-06-07 08:55:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:55:21  2011-06-07 08:55:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:55:33  2011-06-07 08:55:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:55:45  2011-06-07 08:55:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:55:57  2011-06-07 08:55:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:56:09  2011-06-07 08:56:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:56:21  2011-06-07 08:56:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:56:33  2011-06-07 08:56:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:56:45  2011-06-07 08:56:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:56:57  2011-06-07 08:56:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:57:09  2011-06-07 08:57:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:57:21  2011-06-07 08:57:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:57:33  2011-06-07 08:57:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:57:45  2011-06-07 08:57:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:57:57  2011-06-07 08:57:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:58:09  2011-06-07 08:58:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:58:21  2011-06-07 08:58:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:58:33  2011-06-07 08:58:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:58:45  2011-06-07 08:58:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:58:57  2011-06-07 08:58:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:59:09  2011-06-07 08:59:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:59:21  2011-06-07 08:59:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:59:33  2011-06-07 08:59:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:59:45  2011-06-07 08:59:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:59:57  2011-06-07 08:59:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:00:09  2011-06-07 09:00:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:00:21  2011-06-07 09:00:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:00:33  2011-06-07 09:00:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:00:45  2011-06-07 09:00:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:00:57  2011-06-07 09:00:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:01:09  2011-06-07 09:01:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:01:21  2011-06-07 09:01:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:01:33  2011-06-07 09:01:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:01:45  2011-06-07 09:01:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:01:57  2011-06-07 09:01:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:02:09  2011-06-07 09:02:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:02:21  2011-06-07 09:02:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:02:33  2011-06-07 09:02:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:02:45  2011-06-07 09:02:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:02:57  2011-06-07 09:02:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:03:09  2011-06-07 09:03:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:03:21  2011-06-07 09:03:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:03:33  2011-06-07 09:03:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:03:45  2011-06-07 09:03:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:03:57  2011-06-07 09:03:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:04:09  2011-06-07 09:04:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:04:21  2011-06-07 09:04:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:04:33  2011-06-07 09:04:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:04:45  2011-06-07 09:04:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:04:57  2011-06-07 09:04:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:05:09  2011-06-07 09:05:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:05:21  2011-06-07 09:05:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:05:33  2011-06-07 09:05:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:05:45  2011-06-07 09:05:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:05:57  2011-06-07 09:05:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:06:09  2011-06-07 09:06:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:06:21  2011-06-07 09:06:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:06:33  2011-06-07 09:06:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:06:45  2011-06-07 09:06:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:06:57  2011-06-07 09:06:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:07:09  2011-06-07 09:07:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:07:21  2011-06-07 09:07:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:07:33  2011-06-07 09:07:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:07:45  2011-06-07 09:07:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:07:57  2011-06-07 09:07:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:08:09  2011-06-07 09:08:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:08:21  2011-06-07 09:08:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:08:33  2011-06-07 09:08:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:08:45  2011-06-07 09:08:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:08:57  2011-06-07 09:08:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:09:09  2011-06-07 09:09:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:09:21  2011-06-07 09:09:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:09:33  2011-06-07 09:09:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:09:45  2011-06-07 09:09:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:09:57  2011-06-07 09:09:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:10:09  2011-06-07 09:10:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:10:21  2011-06-07 09:10:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:10:33  2011-06-07 09:10:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:10:45  2011-06-07 09:10:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:10:57  2011-06-07 09:10:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:11:09  2011-06-07 09:11:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:11:21  2011-06-07 09:11:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:11:33  2011-06-07 09:11:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:11:45  2011-06-07 09:11:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:11:57  2011-06-07 09:11:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:12:09  2011-06-07 09:12:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:12:21  2011-06-07 09:12:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:12:33  2011-06-07 09:12:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:12:45  2011-06-07 09:12:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:12:57  2011-06-07 09:12:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:13:09  2011-06-07 09:13:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:13:21  2011-06-07 09:13:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:13:33  2011-06-07 09:13:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:13:45  2011-06-07 09:13:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:13:57  2011-06-07 09:13:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:14:09  2011-06-07 09:14:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:14:21  2011-06-07 09:14:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:14:33  2011-06-07 09:14:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:14:45  2011-06-07 09:14:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:14:57  2011-06-07 09:14:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:15:09  2011-06-07 09:15:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:15:21  2011-06-07 09:15:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:15:33  2011-06-07 09:15:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:15:45  2011-06-07 09:15:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:15:57  2011-06-07 09:15:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:16:09  2011-06-07 09:16:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:16:21  2011-06-07 09:16:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:16:33  2011-06-07 09:16:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:16:45  2011-06-07 09:16:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:16:57  2011-06-07 09:16:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:17:09  2011-06-07 09:17:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:17:21  2011-06-07 09:17:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:17:33  2011-06-07 09:17:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:17:45  2011-06-07 09:17:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:17:57  2011-06-07 09:17:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:18:09  2011-06-07 09:18:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:18:21  2011-06-07 09:18:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:18:33  2011-06-07 09:18:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:18:45  2011-06-07 09:18:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:18:57  2011-06-07 09:18:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:19:09  2011-06-07 09:19:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:19:21  2011-06-07 09:19:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:19:33  2011-06-07 09:19:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:19:45  2011-06-07 09:19:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:19:57  2011-06-07 09:19:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:20:09  2011-06-07 09:20:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:20:21  2011-06-07 09:20:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:20:33  2011-06-07 09:20:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:20:45  2011-06-07 09:20:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:20:57  2011-06-07 09:20:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:21:09  2011-06-07 09:21:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:21:21  2011-06-07 09:21:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:21:33  2011-06-07 09:21:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:21:45  2011-06-07 09:21:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:21:57  2011-06-07 09:21:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:22:09  2011-06-07 09:22:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:22:21  2011-06-07 09:22:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:22:33  2011-06-07 09:22:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:22:45  2011-06-07 09:22:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:22:57  2011-06-07 09:22:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:23:09  2011-06-07 09:23:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:23:21  2011-06-07 09:23:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:23:33  2011-06-07 09:23:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:23:45  2011-06-07 09:23:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:23:57  2011-06-07 09:23:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:24:09  2011-06-07 09:24:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:24:21  2011-06-07 09:24:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:24:33  2011-06-07 09:24:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:24:45  2011-06-07 09:24:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:24:57  2011-06-07 09:24:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:25:09  2011-06-07 09:25:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:25:21  2011-06-07 09:25:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:25:33  2011-06-07 09:25:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:25:45  2011-06-07 09:25:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:25:57  2011-06-07 09:25:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:26:09  2011-06-07 09:26:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:26:21  2011-06-07 09:26:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:26:33  2011-06-07 09:26:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:26:45  2011-06-07 09:26:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:26:57  2011-06-07 09:26:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:27:09  2011-06-07 09:27:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:27:21  2011-06-07 09:27:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:27:33  2011-06-07 09:27:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:27:45  2011-06-07 09:27:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:27:57  2011-06-07 09:27:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:28:09  2011-06-07 09:28:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:28:21  2011-06-07 09:28:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:28:33  2011-06-07 09:28:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:28:45  2011-06-07 09:28:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:28:57  2011-06-07 09:28:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:29:09  2011-06-07 09:29:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:29:21  2011-06-07 09:29:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:29:33  2011-06-07 09:29:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:29:45  2011-06-07 09:29:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:29:57  2011-06-07 09:29:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:30:09  2011-06-07 09:30:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:30:21  2011-06-07 09:30:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:30:33  2011-06-07 09:30:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:30:45  2011-06-07 09:30:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:30:57  2011-06-07 09:30:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:31:09  2011-06-07 09:31:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:31:21  2011-06-07 09:31:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:31:33  2011-06-07 09:31:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:31:45  2011-06-07 09:31:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:31:57  2011-06-07 09:31:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:32:09  2011-06-07 09:32:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:32:21  2011-06-07 09:32:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:32:33  2011-06-07 09:32:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:32:45  2011-06-07 09:32:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:32:57  2011-06-07 09:32:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:33:09  2011-06-07 09:33:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:33:21  2011-06-07 09:33:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:33:33  2011-06-07 09:33:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:33:45  2011-06-07 09:33:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:33:57  2011-06-07 09:33:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:34:09  2011-06-07 09:34:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:34:21  2011-06-07 09:34:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:34:33  2011-06-07 09:34:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:34:45  2011-06-07 09:34:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:34:57  2011-06-07 09:34:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:35:09  2011-06-07 09:35:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:35:21  2011-06-07 09:35:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:35:33  2011-06-07 09:35:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:35:45  2011-06-07 09:35:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:35:57  2011-06-07 09:35:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:36:09  2011-06-07 09:36:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:36:21  2011-06-07 09:36:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:36:33  2011-06-07 09:36:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:36:45  2011-06-07 09:36:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:36:57  2011-06-07 09:36:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:37:09  2011-06-07 09:37:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:37:21  2011-06-07 09:37:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:37:33  2011-06-07 09:37:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:37:45  2011-06-07 09:37:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:37:57  2011-06-07 09:37:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:38:09  2011-06-07 09:38:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:38:21  2011-06-07 09:38:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:38:33  2011-06-07 09:38:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:38:45  2011-06-07 09:38:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:38:57  2011-06-07 09:38:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:39:09  2011-06-07 09:39:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:39:21  2011-06-07 09:39:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:39:33  2011-06-07 09:39:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:39:45  2011-06-07 09:39:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:39:57  2011-06-07 09:39:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:40:09  2011-06-07 09:40:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:40:21  2011-06-07 09:40:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:40:33  2011-06-07 09:40:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:40:45  2011-06-07 09:40:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:40:57  2011-06-07 09:40:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:41:09  2011-06-07 09:41:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:41:21  2011-06-07 09:41:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:41:33  2011-06-07 09:41:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:41:45  2011-06-07 09:41:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:41:57  2011-06-07 09:41:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:42:09  2011-06-07 09:42:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:42:21  2011-06-07 09:42:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:42:33  2011-06-07 09:42:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:42:45  2011-06-07 09:42:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:42:57  2011-06-07 09:42:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:43:09  2011-06-07 09:43:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:43:21  2011-06-07 09:43:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:43:33  2011-06-07 09:43:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:43:45  2011-06-07 09:43:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:43:57  2011-06-07 09:43:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:44:09  2011-06-07 09:44:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:44:21  2011-06-07 09:44:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:44:33  2011-06-07 09:44:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:44:45  2011-06-07 09:44:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:44:57  2011-06-07 09:44:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:45:09  2011-06-07 09:45:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:45:21  2011-06-07 09:45:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:45:33  2011-06-07 09:45:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:45:45  2011-06-07 09:45:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:45:57  2011-06-07 09:45:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:46:09  2011-06-07 09:46:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:46:21  2011-06-07 09:46:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:46:33  2011-06-07 09:46:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:46:45  2011-06-07 09:46:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:46:57  2011-06-07 09:46:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:47:09  2011-06-07 09:47:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:47:21  2011-06-07 09:47:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:47:33  2011-06-07 09:47:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:47:45  2011-06-07 09:47:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:47:57  2011-06-07 09:47:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:48:09  2011-06-07 09:48:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:48:21  2011-06-07 09:48:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:48:33  2011-06-07 09:48:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:48:45  2011-06-07 09:48:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:48:57  2011-06-07 09:48:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:49:09  2011-06-07 09:49:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:49:21  2011-06-07 09:49:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:49:33  2011-06-07 09:49:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:49:45  2011-06-07 09:49:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:49:57  2011-06-07 09:49:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:50:09  2011-06-07 09:50:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:50:21  2011-06-07 09:50:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:50:33  2011-06-07 09:50:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:50:45  2011-06-07 09:50:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:50:57  2011-06-07 09:50:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:51:09  2011-06-07 09:51:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:51:21  2011-06-07 09:51:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:51:33  2011-06-07 09:51:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:51:45  2011-06-07 09:51:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:51:57  2011-06-07 09:51:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:52:09  2011-06-07 09:52:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:52:21  2011-06-07 09:52:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:52:33  2011-06-07 09:52:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:52:45  2011-06-07 09:52:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:52:57  2011-06-07 09:52:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:53:09  2011-06-07 09:53:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:53:21  2011-06-07 09:53:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:53:33  2011-06-07 09:53:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:53:45  2011-06-07 09:53:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:53:57  2011-06-07 09:53:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:54:09  2011-06-07 09:54:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:54:21  2011-06-07 09:54:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:54:33  2011-06-07 09:54:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:54:45  2011-06-07 09:54:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:54:57  2011-06-07 09:54:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:55:09  2011-06-07 09:55:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:55:21  2011-06-07 09:55:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:55:33  2011-06-07 09:55:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:55:45  2011-06-07 09:55:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:55:57  2011-06-07 09:55:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:56:09  2011-06-07 09:56:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:56:21  2011-06-07 09:56:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:56:33  2011-06-07 09:56:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:56:45  2011-06-07 09:56:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:56:57  2011-06-07 09:56:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:57:09  2011-06-07 09:57:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:57:21  2011-06-07 09:57:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:57:33  2011-06-07 09:57:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:57:45  2011-06-07 09:57:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:57:57  2011-06-07 09:57:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:58:09  2011-06-07 09:58:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:58:21  2011-06-07 09:58:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:58:33  2011-06-07 09:58:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:58:45  2011-06-07 09:58:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:58:57  2011-06-07 09:58:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:59:09  2011-06-07 09:59:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:59:21  2011-06-07 09:59:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:59:33  2011-06-07 09:59:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:59:45  2011-06-07 09:59:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:59:57  2011-06-07 09:59:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:00:09  2011-06-07 10:00:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:00:21  2011-06-07 10:00:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:00:33  2011-06-07 10:00:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:00:45  2011-06-07 10:00:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:00:57  2011-06-07 10:00:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:01:09  2011-06-07 10:01:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:01:21  2011-06-07 10:01:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:01:33  2011-06-07 10:01:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:01:45  2011-06-07 10:01:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:01:57  2011-06-07 10:01:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:02:09  2011-06-07 10:02:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:02:21  2011-06-07 10:02:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:02:33  2011-06-07 10:02:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:02:45  2011-06-07 10:02:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:02:57  2011-06-07 10:02:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:03:09  2011-06-07 10:03:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:03:21  2011-06-07 10:03:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:03:33  2011-06-07 10:03:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:03:45  2011-06-07 10:03:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:03:57  2011-06-07 10:03:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:04:09  2011-06-07 10:04:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:04:21  2011-06-07 10:04:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:04:33  2011-06-07 10:04:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:04:45  2011-06-07 10:04:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:04:57  2011-06-07 10:04:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:05:09  2011-06-07 10:05:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:05:21  2011-06-07 10:05:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:05:33  2011-06-07 10:05:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:05:45  2011-06-07 10:05:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:05:57  2011-06-07 10:05:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:06:09  2011-06-07 10:06:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:06:21  2011-06-07 10:06:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:06:33  2011-06-07 10:06:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:06:45  2011-06-07 10:06:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:06:57  2011-06-07 10:06:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:07:09  2011-06-07 10:07:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:07:21  2011-06-07 10:07:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:07:33  2011-06-07 10:07:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:07:45  2011-06-07 10:07:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:07:57  2011-06-07 10:07:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:08:09  2011-06-07 10:08:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:08:21  2011-06-07 10:08:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:08:33  2011-06-07 10:08:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:08:45  2011-06-07 10:08:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:08:57  2011-06-07 10:08:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:09:09  2011-06-07 10:09:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:09:21  2011-06-07 10:09:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:09:33  2011-06-07 10:09:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:09:45  2011-06-07 10:09:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:09:57  2011-06-07 10:09:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:10:09  2011-06-07 10:10:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:10:21  2011-06-07 10:10:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:10:33  2011-06-07 10:10:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:10:45  2011-06-07 10:10:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:10:57  2011-06-07 10:10:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:11:09  2011-06-07 10:11:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:11:21  2011-06-07 10:11:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:11:33  2011-06-07 10:11:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:11:45  2011-06-07 10:11:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:11:57  2011-06-07 10:11:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:12:09  2011-06-07 10:12:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:12:21  2011-06-07 10:12:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:12:33  2011-06-07 10:12:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:12:45  2011-06-07 10:12:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:12:57  2011-06-07 10:12:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:13:09  2011-06-07 10:13:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:13:21  2011-06-07 10:13:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:13:33  2011-06-07 10:13:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:13:45  2011-06-07 10:13:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:13:57  2011-06-07 10:13:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:14:09  2011-06-07 10:14:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:14:21  2011-06-07 10:14:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:14:33  2011-06-07 10:14:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:14:45  2011-06-07 10:14:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:14:57  2011-06-07 10:14:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:15:09  2011-06-07 10:15:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:15:21  2011-06-07 10:15:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:15:33  2011-06-07 10:15:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:15:45  2011-06-07 10:15:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:15:57  2011-06-07 10:15:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:16:09  2011-06-07 10:16:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:16:21  2011-06-07 10:16:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:16:33  2011-06-07 10:16:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:16:45  2011-06-07 10:16:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:16:57  2011-06-07 10:16:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:17:09  2011-06-07 10:17:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:17:21  2011-06-07 10:17:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:17:33  2011-06-07 10:17:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:17:45  2011-06-07 10:17:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:17:57  2011-06-07 10:17:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:18:09  2011-06-07 10:18:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:18:21  2011-06-07 10:18:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:18:33  2011-06-07 10:18:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:18:45  2011-06-07 10:18:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:18:57  2011-06-07 10:18:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:19:09  2011-06-07 10:19:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:19:21  2011-06-07 10:19:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:19:33  2011-06-07 10:19:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:19:45  2011-06-07 10:19:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:19:57  2011-06-07 10:19:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:20:09  2011-06-07 10:20:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:20:21  2011-06-07 10:20:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:20:33  2011-06-07 10:20:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:20:45  2011-06-07 10:20:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:20:57  2011-06-07 10:20:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:21:09  2011-06-07 10:21:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:21:21  2011-06-07 10:21:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:21:33  2011-06-07 10:21:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:21:45  2011-06-07 10:21:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:21:57  2011-06-07 10:21:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:22:09  2011-06-07 10:22:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:22:21  2011-06-07 10:22:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:22:33  2011-06-07 10:22:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:22:45  2011-06-07 10:22:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:22:57  2011-06-07 10:22:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:23:09  2011-06-07 10:23:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:23:21  2011-06-07 10:23:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:23:33  2011-06-07 10:23:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:23:45  2011-06-07 10:23:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:23:57  2011-06-07 10:23:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:24:09  2011-06-07 10:24:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:24:21  2011-06-07 10:24:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:24:33  2011-06-07 10:24:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:24:45  2011-06-07 10:24:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:24:57  2011-06-07 10:24:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:25:09  2011-06-07 10:25:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:25:21  2011-06-07 10:25:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:25:33  2011-06-07 10:25:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:25:45  2011-06-07 10:25:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:25:57  2011-06-07 10:25:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:26:09  2011-06-07 10:26:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:26:21  2011-06-07 10:26:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:26:33  2011-06-07 10:26:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:26:45  2011-06-07 10:26:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:26:57  2011-06-07 10:26:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:27:09  2011-06-07 10:27:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:27:21  2011-06-07 10:27:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:27:33  2011-06-07 10:27:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:27:45  2011-06-07 10:27:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:27:57  2011-06-07 10:27:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:28:09  2011-06-07 10:28:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:28:21  2011-06-07 10:28:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:28:33  2011-06-07 10:28:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:28:45  2011-06-07 10:28:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:28:57  2011-06-07 10:28:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:29:09  2011-06-07 10:29:10  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:29:21  2011-06-07 10:29:22  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:29:33  2011-06-07 10:29:34  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:29:45  2011-06-07 10:29:46  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:29:57  2011-06-07 10:29:58  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:30:00  2011-06-07 05:30:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:30:12  2011-06-07 05:30:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:30:24  2011-06-07 05:30:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:30:36  2011-06-07 05:30:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:30:48  2011-06-07 05:30:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:31:00  2011-06-07 05:31:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:31:12  2011-06-07 05:31:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:31:24  2011-06-07 05:31:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:31:36  2011-06-07 05:31:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:31:48  2011-06-07 05:31:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:32:00  2011-06-07 05:32:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:32:12  2011-06-07 05:32:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:32:24  2011-06-07 05:32:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:32:36  2011-06-07 05:32:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:32:48  2011-06-07 05:32:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:33:00  2011-06-07 05:33:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:33:12  2011-06-07 05:33:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:33:24  2011-06-07 05:33:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:33:36  2011-06-07 05:33:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:33:48  2011-06-07 05:33:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:34:00  2011-06-07 05:34:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:34:12  2011-06-07 05:34:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:34:24  2011-06-07 05:34:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:34:36  2011-06-07 05:34:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:34:48  2011-06-07 05:34:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:35:00  2011-06-07 05:35:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:35:12  2011-06-07 05:35:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:35:24  2011-06-07 05:35:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:35:36  2011-06-07 05:35:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:35:48  2011-06-07 05:35:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:36:00  2011-06-07 05:36:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:36:12  2011-06-07 05:36:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:36:24  2011-06-07 05:36:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:36:36  2011-06-07 05:36:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:36:48  2011-06-07 05:36:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:37:00  2011-06-07 05:37:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:37:12  2011-06-07 05:37:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:37:24  2011-06-07 05:37:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:37:36  2011-06-07 05:37:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:37:48  2011-06-07 05:37:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:38:00  2011-06-07 05:38:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:38:12  2011-06-07 05:38:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:38:24  2011-06-07 05:38:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:38:36  2011-06-07 05:38:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:38:48  2011-06-07 05:38:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:39:00  2011-06-07 05:39:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:39:12  2011-06-07 05:39:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:39:24  2011-06-07 05:39:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:39:36  2011-06-07 05:39:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:39:48  2011-06-07 05:39:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:40:00  2011-06-07 05:40:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:40:12  2011-06-07 05:40:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:40:24  2011-06-07 05:40:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:40:36  2011-06-07 05:40:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:40:48  2011-06-07 05:40:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:41:00  2011-06-07 05:41:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:41:12  2011-06-07 05:41:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:41:24  2011-06-07 05:41:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:41:36  2011-06-07 05:41:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:41:48  2011-06-07 05:41:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:42:00  2011-06-07 05:42:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:42:12  2011-06-07 05:42:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:42:24  2011-06-07 05:42:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:42:36  2011-06-07 05:42:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:42:48  2011-06-07 05:42:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:43:00  2011-06-07 05:43:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:43:12  2011-06-07 05:43:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:43:24  2011-06-07 05:43:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:43:36  2011-06-07 05:43:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:43:48  2011-06-07 05:43:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:44:00  2011-06-07 05:44:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:44:12  2011-06-07 05:44:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:44:24  2011-06-07 05:44:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:44:36  2011-06-07 05:44:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:44:48  2011-06-07 05:44:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:45:00  2011-06-07 05:45:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:45:12  2011-06-07 05:45:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:45:24  2011-06-07 05:45:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:45:36  2011-06-07 05:45:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:45:48  2011-06-07 05:45:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:46:00  2011-06-07 05:46:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:46:12  2011-06-07 05:46:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:46:24  2011-06-07 05:46:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:46:36  2011-06-07 05:46:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:46:48  2011-06-07 05:46:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:47:00  2011-06-07 05:47:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:47:12  2011-06-07 05:47:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:47:24  2011-06-07 05:47:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:47:36  2011-06-07 05:47:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:47:48  2011-06-07 05:47:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:48:00  2011-06-07 05:48:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:48:12  2011-06-07 05:48:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:48:24  2011-06-07 05:48:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:48:36  2011-06-07 05:48:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:48:48  2011-06-07 05:48:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:49:00  2011-06-07 05:49:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:49:12  2011-06-07 05:49:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:49:24  2011-06-07 05:49:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:49:36  2011-06-07 05:49:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:49:48  2011-06-07 05:49:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:50:00  2011-06-07 05:50:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:50:12  2011-06-07 05:50:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:50:24  2011-06-07 05:50:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:50:36  2011-06-07 05:50:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:50:48  2011-06-07 05:50:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:51:00  2011-06-07 05:51:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:51:12  2011-06-07 05:51:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:51:24  2011-06-07 05:51:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:51:36  2011-06-07 05:51:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:51:48  2011-06-07 05:51:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:52:00  2011-06-07 05:52:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:52:12  2011-06-07 05:52:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:52:24  2011-06-07 05:52:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:52:36  2011-06-07 05:52:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:52:48  2011-06-07 05:52:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:53:00  2011-06-07 05:53:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:53:12  2011-06-07 05:53:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:53:24  2011-06-07 05:53:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:53:36  2011-06-07 05:53:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:53:48  2011-06-07 05:53:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:54:00  2011-06-07 05:54:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:54:12  2011-06-07 05:54:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:54:24  2011-06-07 05:54:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:54:36  2011-06-07 05:54:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:54:48  2011-06-07 05:54:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:55:00  2011-06-07 05:55:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:55:12  2011-06-07 05:55:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:55:24  2011-06-07 05:55:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:55:36  2011-06-07 05:55:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:55:48  2011-06-07 05:55:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:56:00  2011-06-07 05:56:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:56:12  2011-06-07 05:56:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:56:24  2011-06-07 05:56:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:56:36  2011-06-07 05:56:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:56:48  2011-06-07 05:56:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:57:00  2011-06-07 05:57:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:57:12  2011-06-07 05:57:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:57:24  2011-06-07 05:57:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:57:36  2011-06-07 05:57:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:57:48  2011-06-07 05:57:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:58:00  2011-06-07 05:58:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:58:12  2011-06-07 05:58:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:58:24  2011-06-07 05:58:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:58:36  2011-06-07 05:58:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:58:48  2011-06-07 05:58:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:59:00  2011-06-07 05:59:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:59:12  2011-06-07 05:59:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:59:24  2011-06-07 05:59:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:59:36  2011-06-07 05:59:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 05:59:48  2011-06-07 05:59:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:00:00  2011-06-07 06:00:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:00:12  2011-06-07 06:00:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:00:24  2011-06-07 06:00:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:00:36  2011-06-07 06:00:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:00:48  2011-06-07 06:00:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:01:00  2011-06-07 06:01:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:01:12  2011-06-07 06:01:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:01:24  2011-06-07 06:01:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:01:36  2011-06-07 06:01:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:01:48  2011-06-07 06:01:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:02:00  2011-06-07 06:02:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:02:12  2011-06-07 06:02:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:02:24  2011-06-07 06:02:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:02:36  2011-06-07 06:02:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:02:48  2011-06-07 06:02:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:03:00  2011-06-07 06:03:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:03:12  2011-06-07 06:03:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:03:24  2011-06-07 06:03:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:03:36  2011-06-07 06:03:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:03:48  2011-06-07 06:03:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:04:00  2011-06-07 06:04:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:04:12  2011-06-07 06:04:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:04:24  2011-06-07 06:04:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:04:36  2011-06-07 06:04:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:04:48  2011-06-07 06:04:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:05:00  2011-06-07 06:05:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:05:12  2011-06-07 06:05:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:05:24  2011-06-07 06:05:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:05:36  2011-06-07 06:05:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:05:48  2011-06-07 06:05:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:06:00  2011-06-07 06:06:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:06:12  2011-06-07 06:06:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:06:24  2011-06-07 06:06:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:06:36  2011-06-07 06:06:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:06:48  2011-06-07 06:06:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:07:00  2011-06-07 06:07:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:07:12  2011-06-07 06:07:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:07:24  2011-06-07 06:07:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:07:36  2011-06-07 06:07:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:07:48  2011-06-07 06:07:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:08:00  2011-06-07 06:08:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:08:12  2011-06-07 06:08:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:08:24  2011-06-07 06:08:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:08:36  2011-06-07 06:08:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:08:48  2011-06-07 06:08:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:09:00  2011-06-07 06:09:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:09:12  2011-06-07 06:09:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:09:24  2011-06-07 06:09:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:09:36  2011-06-07 06:09:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:09:48  2011-06-07 06:09:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:10:00  2011-06-07 06:10:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:10:12  2011-06-07 06:10:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:10:24  2011-06-07 06:10:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:10:36  2011-06-07 06:10:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:10:48  2011-06-07 06:10:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:11:00  2011-06-07 06:11:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:11:12  2011-06-07 06:11:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:11:24  2011-06-07 06:11:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:11:36  2011-06-07 06:11:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:11:48  2011-06-07 06:11:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:12:00  2011-06-07 06:12:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:12:12  2011-06-07 06:12:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:12:24  2011-06-07 06:12:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:12:36  2011-06-07 06:12:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:12:48  2011-06-07 06:12:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:13:00  2011-06-07 06:13:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:13:12  2011-06-07 06:13:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:13:24  2011-06-07 06:13:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:13:36  2011-06-07 06:13:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:13:48  2011-06-07 06:13:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:14:00  2011-06-07 06:14:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:14:12  2011-06-07 06:14:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:14:24  2011-06-07 06:14:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:14:36  2011-06-07 06:14:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:14:48  2011-06-07 06:14:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:15:00  2011-06-07 06:15:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:15:12  2011-06-07 06:15:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:15:24  2011-06-07 06:15:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:15:36  2011-06-07 06:15:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:15:48  2011-06-07 06:15:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:16:00  2011-06-07 06:16:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:16:12  2011-06-07 06:16:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:16:24  2011-06-07 06:16:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:16:36  2011-06-07 06:16:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:16:48  2011-06-07 06:16:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:17:00  2011-06-07 06:17:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:17:12  2011-06-07 06:17:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:17:24  2011-06-07 06:17:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:17:36  2011-06-07 06:17:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:17:48  2011-06-07 06:17:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:18:00  2011-06-07 06:18:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:18:12  2011-06-07 06:18:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:18:24  2011-06-07 06:18:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:18:36  2011-06-07 06:18:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:18:48  2011-06-07 06:18:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:19:00  2011-06-07 06:19:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:19:12  2011-06-07 06:19:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:19:24  2011-06-07 06:19:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:19:36  2011-06-07 06:19:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:19:48  2011-06-07 06:19:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:20:00  2011-06-07 06:20:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:20:12  2011-06-07 06:20:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:20:24  2011-06-07 06:20:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:20:36  2011-06-07 06:20:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:20:48  2011-06-07 06:20:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:21:00  2011-06-07 06:21:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:21:12  2011-06-07 06:21:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:21:24  2011-06-07 06:21:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:21:36  2011-06-07 06:21:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:21:50  2011-06-07 06:21:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:22:00  2011-06-07 06:22:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:22:13  2011-06-07 06:22:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:22:24  2011-06-07 06:22:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:22:37  2011-06-07 06:22:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:22:48  2011-06-07 06:22:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:23:01  2011-06-07 06:23:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:23:12  2011-06-07 06:23:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:23:26  2011-06-07 06:23:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:23:36  2011-06-07 06:23:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:23:50  2011-06-07 06:23:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:24:00  2011-06-07 06:24:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:24:14  2011-06-07 06:24:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:24:24  2011-06-07 06:24:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:24:38  2011-06-07 06:24:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:24:48  2011-06-07 06:24:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:25:02  2011-06-07 06:25:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:25:12  2011-06-07 06:25:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:25:26  2011-06-07 06:25:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:25:36  2011-06-07 06:25:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:25:50  2011-06-07 06:25:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:26:00  2011-06-07 06:26:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:26:14  2011-06-07 06:26:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:26:24  2011-06-07 06:26:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:26:38  2011-06-07 06:26:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:26:48  2011-06-07 06:26:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:27:02  2011-06-07 06:27:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:27:12  2011-06-07 06:27:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:27:26  2011-06-07 06:27:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:27:36  2011-06-07 06:27:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:27:50  2011-06-07 06:27:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:28:00  2011-06-07 06:28:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:28:14  2011-06-07 06:28:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:28:24  2011-06-07 06:28:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:28:38  2011-06-07 06:28:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:28:48  2011-06-07 06:28:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:29:02  2011-06-07 06:29:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:29:12  2011-06-07 06:29:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:29:26  2011-06-07 06:29:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:29:36  2011-06-07 06:29:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:29:50  2011-06-07 06:29:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:30:00  2011-06-07 06:30:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:30:14  2011-06-07 06:30:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:30:24  2011-06-07 06:30:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:30:38  2011-06-07 06:30:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:30:48  2011-06-07 06:30:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:31:02  2011-06-07 06:31:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:31:12  2011-06-07 06:31:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:31:26  2011-06-07 06:31:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:31:36  2011-06-07 06:31:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:31:50  2011-06-07 06:31:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:32:00  2011-06-07 06:32:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:32:14  2011-06-07 06:32:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:32:24  2011-06-07 06:32:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:32:38  2011-06-07 06:32:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:32:48  2011-06-07 06:32:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:33:02  2011-06-07 06:33:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:33:12  2011-06-07 06:33:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:33:26  2011-06-07 06:33:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:33:36  2011-06-07 06:33:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:33:50  2011-06-07 06:33:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:34:00  2011-06-07 06:34:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:34:14  2011-06-07 06:34:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:34:24  2011-06-07 06:34:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:34:38  2011-06-07 06:34:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:34:48  2011-06-07 06:34:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:35:02  2011-06-07 06:35:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:35:12  2011-06-07 06:35:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:35:26  2011-06-07 06:35:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:35:36  2011-06-07 06:35:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:35:50  2011-06-07 06:35:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:36:00  2011-06-07 06:36:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:36:14  2011-06-07 06:36:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:36:24  2011-06-07 06:36:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:36:38  2011-06-07 06:36:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:36:48  2011-06-07 06:36:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:37:02  2011-06-07 06:37:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:37:12  2011-06-07 06:37:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:37:26  2011-06-07 06:37:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:37:36  2011-06-07 06:37:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:37:50  2011-06-07 06:37:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:38:00  2011-06-07 06:38:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:38:14  2011-06-07 06:38:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:38:24  2011-06-07 06:38:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:38:38  2011-06-07 06:38:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:38:48  2011-06-07 06:38:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:39:02  2011-06-07 06:39:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:39:12  2011-06-07 06:39:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:39:26  2011-06-07 06:39:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:39:36  2011-06-07 06:39:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:39:50  2011-06-07 06:39:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:40:00  2011-06-07 06:40:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:40:14  2011-06-07 06:40:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:40:24  2011-06-07 06:40:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:40:38  2011-06-07 06:40:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:40:48  2011-06-07 06:40:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:41:02  2011-06-07 06:41:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:41:12  2011-06-07 06:41:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:41:26  2011-06-07 06:41:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:41:36  2011-06-07 06:41:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:41:50  2011-06-07 06:41:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:42:00  2011-06-07 06:42:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:42:14  2011-06-07 06:42:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:42:24  2011-06-07 06:42:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:42:38  2011-06-07 06:42:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:42:48  2011-06-07 06:42:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:43:02  2011-06-07 06:43:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:43:12  2011-06-07 06:43:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:43:26  2011-06-07 06:43:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:43:36  2011-06-07 06:43:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:43:49  2011-06-07 06:43:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:44:00  2011-06-07 06:44:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:44:14  2011-06-07 06:44:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:44:24  2011-06-07 06:44:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:44:38  2011-06-07 06:44:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:44:48  2011-06-07 06:44:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:45:02  2011-06-07 06:45:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:45:12  2011-06-07 06:45:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:45:26  2011-06-07 06:45:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:45:36  2011-06-07 06:45:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:45:50  2011-06-07 06:45:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:46:00  2011-06-07 06:46:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:46:14  2011-06-07 06:46:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:46:24  2011-06-07 06:46:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:46:37  2011-06-07 06:46:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:46:48  2011-06-07 06:46:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:47:01  2011-06-07 06:47:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:47:12  2011-06-07 06:47:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:47:25  2011-06-07 06:47:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:47:36  2011-06-07 06:47:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:47:50  2011-06-07 06:47:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:48:00  2011-06-07 06:48:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:48:14  2011-06-07 06:48:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:48:24  2011-06-07 06:48:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:48:38  2011-06-07 06:48:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:48:48  2011-06-07 06:48:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:49:02  2011-06-07 06:49:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:49:12  2011-06-07 06:49:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:49:25  2011-06-07 06:49:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:49:36  2011-06-07 06:49:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:49:49  2011-06-07 06:49:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:50:00  2011-06-07 06:50:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:50:14  2011-06-07 06:50:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:50:24  2011-06-07 06:50:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:50:38  2011-06-07 06:50:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:50:48  2011-06-07 06:50:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:51:02  2011-06-07 06:51:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:51:12  2011-06-07 06:51:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:51:26  2011-06-07 06:51:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:51:36  2011-06-07 06:51:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:51:50  2011-06-07 06:51:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:52:00  2011-06-07 06:52:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:52:13  2011-06-07 06:52:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:52:24  2011-06-07 06:52:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:52:38  2011-06-07 06:52:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:52:48  2011-06-07 06:52:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:53:02  2011-06-07 06:53:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:53:12  2011-06-07 06:53:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:53:26  2011-06-07 06:53:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:53:36  2011-06-07 06:53:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:53:50  2011-06-07 06:53:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:54:00  2011-06-07 06:54:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:54:14  2011-06-07 06:54:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:54:24  2011-06-07 06:54:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:54:38  2011-06-07 06:54:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:54:48  2011-06-07 06:54:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:55:02  2011-06-07 06:55:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:55:12  2011-06-07 06:55:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:55:26  2011-06-07 06:55:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:55:36  2011-06-07 06:55:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:55:50  2011-06-07 06:55:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:56:00  2011-06-07 06:56:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:56:14  2011-06-07 06:56:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:56:24  2011-06-07 06:56:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:56:38  2011-06-07 06:56:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:56:48  2011-06-07 06:56:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:57:02  2011-06-07 06:57:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:57:12  2011-06-07 06:57:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:57:26  2011-06-07 06:57:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:57:36  2011-06-07 06:57:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:57:50  2011-06-07 06:57:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:58:00  2011-06-07 06:58:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:58:14  2011-06-07 06:58:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:58:24  2011-06-07 06:58:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:58:38  2011-06-07 06:58:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:58:48  2011-06-07 06:58:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:59:02  2011-06-07 06:59:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:59:12  2011-06-07 06:59:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:59:26  2011-06-07 06:59:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:59:36  2011-06-07 06:59:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 06:59:50  2011-06-07 06:59:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:00:00  2011-06-07 07:00:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:00:13  2011-06-07 07:00:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:00:24  2011-06-07 07:00:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:00:38  2011-06-07 07:00:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:00:48  2011-06-07 07:00:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:01:02  2011-06-07 07:01:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:01:12  2011-06-07 07:01:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:01:26  2011-06-07 07:01:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:01:36  2011-06-07 07:01:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:01:50  2011-06-07 07:01:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:02:00  2011-06-07 07:02:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:02:14  2011-06-07 07:02:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:02:24  2011-06-07 07:02:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:02:38  2011-06-07 07:02:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:02:48  2011-06-07 07:02:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:03:01  2011-06-07 07:03:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:03:12  2011-06-07 07:03:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:03:25  2011-06-07 07:03:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:03:36  2011-06-07 07:03:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:03:50  2011-06-07 07:03:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:04:00  2011-06-07 07:04:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:04:14  2011-06-07 07:04:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:04:24  2011-06-07 07:04:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:04:38  2011-06-07 07:04:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:04:48  2011-06-07 07:04:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:05:02  2011-06-07 07:05:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:05:12  2011-06-07 07:05:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:05:26  2011-06-07 07:05:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:05:36  2011-06-07 07:05:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:05:49  2011-06-07 07:05:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:06:00  2011-06-07 07:06:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:06:13  2011-06-07 07:06:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:06:24  2011-06-07 07:06:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:06:38  2011-06-07 07:06:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:06:48  2011-06-07 07:06:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:07:02  2011-06-07 07:07:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:07:12  2011-06-07 07:07:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:07:26  2011-06-07 07:07:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:07:36  2011-06-07 07:07:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:07:50  2011-06-07 07:07:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:08:00  2011-06-07 07:08:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:08:13  2011-06-07 07:08:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:08:24  2011-06-07 07:08:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:08:37  2011-06-07 07:08:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:08:48  2011-06-07 07:08:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:09:01  2011-06-07 07:09:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:09:12  2011-06-07 07:09:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:09:25  2011-06-07 07:09:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:09:36  2011-06-07 07:09:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:09:50  2011-06-07 07:09:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:10:00  2011-06-07 07:10:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:10:14  2011-06-07 07:10:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:10:24  2011-06-07 07:10:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:10:38  2011-06-07 07:10:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:10:48  2011-06-07 07:10:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:11:01  2011-06-07 07:11:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:11:12  2011-06-07 07:11:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:11:25  2011-06-07 07:11:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:11:36  2011-06-07 07:11:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:11:49  2011-06-07 07:11:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:12:00  2011-06-07 07:12:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:12:13  2011-06-07 07:12:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:12:24  2011-06-07 07:12:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:12:38  2011-06-07 07:12:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:12:48  2011-06-07 07:12:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:13:02  2011-06-07 07:13:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:13:12  2011-06-07 07:13:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:13:26  2011-06-07 07:13:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:13:36  2011-06-07 07:13:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:13:49  2011-06-07 07:13:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:14:00  2011-06-07 07:14:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:14:13  2011-06-07 07:14:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:14:24  2011-06-07 07:14:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:14:37  2011-06-07 07:14:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:14:48  2011-06-07 07:14:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:15:00  2011-06-07 07:15:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:15:12  2011-06-07 07:15:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:15:26  2011-06-07 07:15:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:15:36  2011-06-07 07:15:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:15:50  2011-06-07 07:15:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:16:00  2011-06-07 07:16:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:16:14  2011-06-07 07:16:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:16:24  2011-06-07 07:16:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:16:37  2011-06-07 07:16:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:16:48  2011-06-07 07:16:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:17:01  2011-06-07 07:17:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:17:12  2011-06-07 07:17:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:17:25  2011-06-07 07:17:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:17:36  2011-06-07 07:17:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:17:50  2011-06-07 07:17:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:18:00  2011-06-07 07:18:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:18:14  2011-06-07 07:18:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:18:24  2011-06-07 07:18:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:18:38  2011-06-07 07:18:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:18:48  2011-06-07 07:18:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:19:02  2011-06-07 07:19:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:19:12  2011-06-07 07:19:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:19:25  2011-06-07 07:19:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:19:36  2011-06-07 07:19:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:19:49  2011-06-07 07:19:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:20:00  2011-06-07 07:20:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:20:14  2011-06-07 07:20:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:20:24  2011-06-07 07:20:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:20:38  2011-06-07 07:20:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:20:48  2011-06-07 07:20:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:21:02  2011-06-07 07:21:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:21:12  2011-06-07 07:21:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:21:26  2011-06-07 07:21:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:21:36  2011-06-07 07:21:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:21:49  2011-06-07 07:21:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:22:00  2011-06-07 07:22:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:22:13  2011-06-07 07:22:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:22:24  2011-06-07 07:22:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:22:38  2011-06-07 07:22:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:22:48  2011-06-07 07:22:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:23:02  2011-06-07 07:23:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:23:12  2011-06-07 07:23:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:23:26  2011-06-07 07:23:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:23:36  2011-06-07 07:23:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:23:50  2011-06-07 07:23:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:24:00  2011-06-07 07:24:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:24:14  2011-06-07 07:24:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:24:24  2011-06-07 07:24:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:24:37  2011-06-07 07:24:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:24:48  2011-06-07 07:24:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:25:01  2011-06-07 07:25:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:25:12  2011-06-07 07:25:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:25:25  2011-06-07 07:25:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:25:36  2011-06-07 07:25:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:25:50  2011-06-07 07:25:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:26:00  2011-06-07 07:26:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:26:14  2011-06-07 07:26:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:26:24  2011-06-07 07:26:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:26:38  2011-06-07 07:26:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:26:48  2011-06-07 07:26:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:27:02  2011-06-07 07:27:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:27:12  2011-06-07 07:27:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:27:25  2011-06-07 07:27:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:27:36  2011-06-07 07:27:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:27:49  2011-06-07 07:27:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:28:00  2011-06-07 07:28:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:28:13  2011-06-07 07:28:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:28:24  2011-06-07 07:28:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:28:36  2011-06-07 07:28:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:28:48  2011-06-07 07:28:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:29:00  2011-06-07 07:29:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:29:12  2011-06-07 07:29:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:29:26  2011-06-07 07:29:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:29:36  2011-06-07 07:29:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:29:49  2011-06-07 07:29:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:30:00  2011-06-07 07:30:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:30:13  2011-06-07 07:30:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:30:24  2011-06-07 07:30:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:30:37  2011-06-07 07:30:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:30:48  2011-06-07 07:30:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:31:01  2011-06-07 07:31:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:31:12  2011-06-07 07:31:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:31:24  2011-06-07 07:31:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:31:36  2011-06-07 07:31:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:31:50  2011-06-07 07:31:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:32:00  2011-06-07 07:32:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:32:14  2011-06-07 07:32:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:32:24  2011-06-07 07:32:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:32:37  2011-06-07 07:32:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:32:48  2011-06-07 07:32:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:33:01  2011-06-07 07:33:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:33:12  2011-06-07 07:33:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:33:25  2011-06-07 07:33:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:33:36  2011-06-07 07:33:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:33:49  2011-06-07 07:33:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:34:00  2011-06-07 07:34:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:34:14  2011-06-07 07:34:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:34:24  2011-06-07 07:34:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:34:38  2011-06-07 07:34:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:34:48  2011-06-07 07:34:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:35:02  2011-06-07 07:35:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:35:12  2011-06-07 07:35:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:35:25  2011-06-07 07:35:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:35:36  2011-06-07 07:35:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:35:49  2011-06-07 07:35:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:36:00  2011-06-07 07:36:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:36:13  2011-06-07 07:36:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:36:24  2011-06-07 07:36:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:36:36  2011-06-07 07:36:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:36:48  2011-06-07 07:36:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:37:02  2011-06-07 07:37:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:37:12  2011-06-07 07:37:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:37:26  2011-06-07 07:37:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:37:36  2011-06-07 07:37:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:37:50  2011-06-07 07:37:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:38:00  2011-06-07 07:38:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:38:13  2011-06-07 07:38:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:38:24  2011-06-07 07:38:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:38:37  2011-06-07 07:38:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:38:48  2011-06-07 07:38:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:39:01  2011-06-07 07:39:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:39:12  2011-06-07 07:39:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:39:24  2011-06-07 07:39:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:39:36  2011-06-07 07:39:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:39:50  2011-06-07 07:39:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:40:00  2011-06-07 07:40:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:40:14  2011-06-07 07:40:15  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:40:24  2011-06-07 07:40:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:40:37  2011-06-07 07:40:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:40:48  2011-06-07 07:40:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:41:01  2011-06-07 07:41:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:41:12  2011-06-07 07:41:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:41:25  2011-06-07 07:41:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:41:36  2011-06-07 07:41:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:41:49  2011-06-07 07:41:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:42:00  2011-06-07 07:42:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:42:12  2011-06-07 07:42:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:42:24  2011-06-07 07:42:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:42:36  2011-06-07 07:42:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:42:48  2011-06-07 07:42:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:43:02  2011-06-07 07:43:03  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:43:12  2011-06-07 07:43:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:43:25  2011-06-07 07:43:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:43:36  2011-06-07 07:43:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:43:49  2011-06-07 07:43:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:44:00  2011-06-07 07:44:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:44:13  2011-06-07 07:44:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:44:24  2011-06-07 07:44:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:44:37  2011-06-07 07:44:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:44:48  2011-06-07 07:44:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:45:00  2011-06-07 07:45:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:45:12  2011-06-07 07:45:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:45:24  2011-06-07 07:45:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:45:36  2011-06-07 07:45:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:45:50  2011-06-07 07:45:51  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:46:00  2011-06-07 07:46:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:46:13  2011-06-07 07:46:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:46:24  2011-06-07 07:46:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:46:37  2011-06-07 07:46:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:46:48  2011-06-07 07:46:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:47:01  2011-06-07 07:47:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:47:12  2011-06-07 07:47:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:47:25  2011-06-07 07:47:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:47:36  2011-06-07 07:47:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:47:48  2011-06-07 07:47:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:48:00  2011-06-07 07:48:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:48:12  2011-06-07 07:48:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:48:24  2011-06-07 07:48:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:48:38  2011-06-07 07:48:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:48:48  2011-06-07 07:48:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:49:01  2011-06-07 07:49:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:49:12  2011-06-07 07:49:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:49:25  2011-06-07 07:49:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:49:36  2011-06-07 07:49:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:49:49  2011-06-07 07:49:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:50:00  2011-06-07 07:50:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:50:13  2011-06-07 07:50:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:50:24  2011-06-07 07:50:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:50:36  2011-06-07 07:50:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:50:48  2011-06-07 07:50:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:51:00  2011-06-07 07:51:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:51:12  2011-06-07 07:51:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:51:26  2011-06-07 07:51:27  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:51:36  2011-06-07 07:51:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:51:49  2011-06-07 07:51:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:52:00  2011-06-07 07:52:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:52:13  2011-06-07 07:52:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:52:24  2011-06-07 07:52:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:52:37  2011-06-07 07:52:38  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:52:48  2011-06-07 07:52:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:53:01  2011-06-07 07:53:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:53:12  2011-06-07 07:53:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:53:24  2011-06-07 07:53:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:53:36  2011-06-07 07:53:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:53:48  2011-06-07 07:53:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:54:00  2011-06-07 07:54:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:54:12  2011-06-07 07:54:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:54:24  2011-06-07 07:54:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:54:36  2011-06-07 07:54:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:54:48  2011-06-07 07:54:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:55:00  2011-06-07 07:55:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:55:12  2011-06-07 07:55:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:55:24  2011-06-07 07:55:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:55:36  2011-06-07 07:55:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:55:48  2011-06-07 07:55:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:56:00  2011-06-07 07:56:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:56:12  2011-06-07 07:56:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:56:24  2011-06-07 07:56:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:56:38  2011-06-07 07:56:39  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:56:48  2011-06-07 07:56:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:57:01  2011-06-07 07:57:02  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:57:12  2011-06-07 07:57:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:57:25  2011-06-07 07:57:26  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:57:36  2011-06-07 07:57:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:57:49  2011-06-07 07:57:50  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:58:00  2011-06-07 07:58:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:58:13  2011-06-07 07:58:14  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:58:24  2011-06-07 07:58:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:58:36  2011-06-07 07:58:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:58:48  2011-06-07 07:58:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:59:00  2011-06-07 07:59:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:59:12  2011-06-07 07:59:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:59:24  2011-06-07 07:59:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:59:36  2011-06-07 07:59:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 07:59:48  2011-06-07 07:59:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:00:00  2011-06-07 08:00:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:00:12  2011-06-07 08:00:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:00:24  2011-06-07 08:00:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:00:36  2011-06-07 08:00:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:00:48  2011-06-07 08:00:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:01:00  2011-06-07 08:01:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:01:12  2011-06-07 08:01:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:01:24  2011-06-07 08:01:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:01:36  2011-06-07 08:01:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:01:48  2011-06-07 08:01:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:02:00  2011-06-07 08:02:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:02:12  2011-06-07 08:02:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:02:24  2011-06-07 08:02:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:02:36  2011-06-07 08:02:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:02:48  2011-06-07 08:02:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:03:00  2011-06-07 08:03:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:03:12  2011-06-07 08:03:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:03:24  2011-06-07 08:03:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:03:36  2011-06-07 08:03:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:03:48  2011-06-07 08:03:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:04:00  2011-06-07 08:04:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:04:12  2011-06-07 08:04:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:04:24  2011-06-07 08:04:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:04:36  2011-06-07 08:04:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:04:48  2011-06-07 08:04:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:05:00  2011-06-07 08:05:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:05:12  2011-06-07 08:05:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:05:24  2011-06-07 08:05:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:05:36  2011-06-07 08:05:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:05:48  2011-06-07 08:05:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:06:00  2011-06-07 08:06:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:06:12  2011-06-07 08:06:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:06:24  2011-06-07 08:06:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:06:36  2011-06-07 08:06:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:06:48  2011-06-07 08:06:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:07:00  2011-06-07 08:07:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:07:12  2011-06-07 08:07:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:07:24  2011-06-07 08:07:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:07:36  2011-06-07 08:07:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:07:48  2011-06-07 08:07:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:08:00  2011-06-07 08:08:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:08:12  2011-06-07 08:08:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:08:24  2011-06-07 08:08:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:08:36  2011-06-07 08:08:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:08:48  2011-06-07 08:08:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:09:00  2011-06-07 08:09:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:09:12  2011-06-07 08:09:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:09:24  2011-06-07 08:09:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:09:36  2011-06-07 08:09:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:09:48  2011-06-07 08:09:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:10:00  2011-06-07 08:10:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:10:12  2011-06-07 08:10:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:10:24  2011-06-07 08:10:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:10:36  2011-06-07 08:10:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:10:48  2011-06-07 08:10:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:11:00  2011-06-07 08:11:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:11:12  2011-06-07 08:11:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:11:24  2011-06-07 08:11:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:11:36  2011-06-07 08:11:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:11:48  2011-06-07 08:11:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:12:00  2011-06-07 08:12:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:12:12  2011-06-07 08:12:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:12:24  2011-06-07 08:12:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:12:36  2011-06-07 08:12:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:12:48  2011-06-07 08:12:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:13:00  2011-06-07 08:13:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:13:12  2011-06-07 08:13:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:13:24  2011-06-07 08:13:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:13:36  2011-06-07 08:13:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:13:48  2011-06-07 08:13:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:14:00  2011-06-07 08:14:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:14:12  2011-06-07 08:14:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:14:24  2011-06-07 08:14:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:14:36  2011-06-07 08:14:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:14:48  2011-06-07 08:14:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:15:00  2011-06-07 08:15:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:15:12  2011-06-07 08:15:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:15:24  2011-06-07 08:15:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:15:36  2011-06-07 08:15:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:15:48  2011-06-07 08:15:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:16:00  2011-06-07 08:16:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:16:12  2011-06-07 08:16:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:16:24  2011-06-07 08:16:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:16:36  2011-06-07 08:16:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:16:48  2011-06-07 08:16:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:17:00  2011-06-07 08:17:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:17:12  2011-06-07 08:17:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:17:24  2011-06-07 08:17:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:17:36  2011-06-07 08:17:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:17:48  2011-06-07 08:17:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:18:00  2011-06-07 08:18:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:18:12  2011-06-07 08:18:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:18:24  2011-06-07 08:18:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:18:36  2011-06-07 08:18:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:18:48  2011-06-07 08:18:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:19:00  2011-06-07 08:19:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:19:12  2011-06-07 08:19:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:19:24  2011-06-07 08:19:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:19:36  2011-06-07 08:19:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:19:48  2011-06-07 08:19:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:20:00  2011-06-07 08:20:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:20:12  2011-06-07 08:20:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:20:24  2011-06-07 08:20:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:20:36  2011-06-07 08:20:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:20:48  2011-06-07 08:20:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:21:00  2011-06-07 08:21:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:21:12  2011-06-07 08:21:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:21:24  2011-06-07 08:21:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:21:36  2011-06-07 08:21:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:21:48  2011-06-07 08:21:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:22:00  2011-06-07 08:22:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:22:12  2011-06-07 08:22:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:22:24  2011-06-07 08:22:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:22:36  2011-06-07 08:22:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:22:48  2011-06-07 08:22:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:23:00  2011-06-07 08:23:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:23:12  2011-06-07 08:23:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:23:24  2011-06-07 08:23:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:23:36  2011-06-07 08:23:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:23:48  2011-06-07 08:23:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:24:00  2011-06-07 08:24:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:24:12  2011-06-07 08:24:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:24:24  2011-06-07 08:24:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:24:36  2011-06-07 08:24:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:24:48  2011-06-07 08:24:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:25:00  2011-06-07 08:25:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:25:12  2011-06-07 08:25:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:25:24  2011-06-07 08:25:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:25:36  2011-06-07 08:25:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:25:48  2011-06-07 08:25:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:26:00  2011-06-07 08:26:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:26:12  2011-06-07 08:26:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:26:24  2011-06-07 08:26:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:26:36  2011-06-07 08:26:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:26:48  2011-06-07 08:26:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:27:00  2011-06-07 08:27:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:27:12  2011-06-07 08:27:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:27:24  2011-06-07 08:27:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:27:36  2011-06-07 08:27:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:27:48  2011-06-07 08:27:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:28:00  2011-06-07 08:28:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:28:12  2011-06-07 08:28:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:28:24  2011-06-07 08:28:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:28:36  2011-06-07 08:28:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:28:48  2011-06-07 08:28:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:29:00  2011-06-07 08:29:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:29:12  2011-06-07 08:29:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:29:24  2011-06-07 08:29:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:29:36  2011-06-07 08:29:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:29:48  2011-06-07 08:29:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:30:00  2011-06-07 08:30:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:30:12  2011-06-07 08:30:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:30:24  2011-06-07 08:30:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:30:36  2011-06-07 08:30:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:30:48  2011-06-07 08:30:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:31:00  2011-06-07 08:31:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:31:12  2011-06-07 08:31:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:31:24  2011-06-07 08:31:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:31:36  2011-06-07 08:31:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:31:48  2011-06-07 08:31:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:32:00  2011-06-07 08:32:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:32:12  2011-06-07 08:32:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:32:24  2011-06-07 08:32:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:32:36  2011-06-07 08:32:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:32:48  2011-06-07 08:32:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:33:00  2011-06-07 08:33:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:33:12  2011-06-07 08:33:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:33:24  2011-06-07 08:33:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:33:36  2011-06-07 08:33:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:33:48  2011-06-07 08:33:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:34:00  2011-06-07 08:34:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:34:12  2011-06-07 08:34:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:34:24  2011-06-07 08:34:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:34:36  2011-06-07 08:34:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:34:48  2011-06-07 08:34:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:35:00  2011-06-07 08:35:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:35:12  2011-06-07 08:35:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:35:24  2011-06-07 08:35:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:35:36  2011-06-07 08:35:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:35:48  2011-06-07 08:35:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:36:00  2011-06-07 08:36:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:36:12  2011-06-07 08:36:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:36:24  2011-06-07 08:36:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:36:36  2011-06-07 08:36:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:36:48  2011-06-07 08:36:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:37:00  2011-06-07 08:37:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:37:12  2011-06-07 08:37:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:37:24  2011-06-07 08:37:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:37:36  2011-06-07 08:37:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:37:48  2011-06-07 08:37:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:38:00  2011-06-07 08:38:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:38:12  2011-06-07 08:38:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:38:24  2011-06-07 08:38:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:38:36  2011-06-07 08:38:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:38:48  2011-06-07 08:38:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:39:00  2011-06-07 08:39:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:39:12  2011-06-07 08:39:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:39:24  2011-06-07 08:39:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:39:36  2011-06-07 08:39:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:39:48  2011-06-07 08:39:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:40:00  2011-06-07 08:40:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:40:12  2011-06-07 08:40:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:40:24  2011-06-07 08:40:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:40:36  2011-06-07 08:40:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:40:48  2011-06-07 08:40:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:41:00  2011-06-07 08:41:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:41:12  2011-06-07 08:41:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:41:24  2011-06-07 08:41:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:41:36  2011-06-07 08:41:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:41:48  2011-06-07 08:41:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:42:00  2011-06-07 08:42:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:42:12  2011-06-07 08:42:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:42:24  2011-06-07 08:42:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:42:36  2011-06-07 08:42:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:42:48  2011-06-07 08:42:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:43:00  2011-06-07 08:43:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:43:12  2011-06-07 08:43:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:43:24  2011-06-07 08:43:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:43:36  2011-06-07 08:43:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:43:48  2011-06-07 08:43:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:44:00  2011-06-07 08:44:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:44:12  2011-06-07 08:44:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:44:24  2011-06-07 08:44:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:44:36  2011-06-07 08:44:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:44:48  2011-06-07 08:44:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:45:00  2011-06-07 08:45:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:45:12  2011-06-07 08:45:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:45:24  2011-06-07 08:45:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:45:36  2011-06-07 08:45:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:45:48  2011-06-07 08:45:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:46:00  2011-06-07 08:46:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:46:12  2011-06-07 08:46:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:46:24  2011-06-07 08:46:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:46:36  2011-06-07 08:46:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:46:48  2011-06-07 08:46:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:47:00  2011-06-07 08:47:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:47:12  2011-06-07 08:47:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:47:24  2011-06-07 08:47:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:47:36  2011-06-07 08:47:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:47:48  2011-06-07 08:47:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:48:00  2011-06-07 08:48:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:48:12  2011-06-07 08:48:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:48:24  2011-06-07 08:48:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:48:36  2011-06-07 08:48:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:48:48  2011-06-07 08:48:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:49:00  2011-06-07 08:49:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:49:12  2011-06-07 08:49:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:49:24  2011-06-07 08:49:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:49:36  2011-06-07 08:49:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:49:48  2011-06-07 08:49:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:50:00  2011-06-07 08:50:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:50:12  2011-06-07 08:50:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:50:24  2011-06-07 08:50:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:50:36  2011-06-07 08:50:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:50:48  2011-06-07 08:50:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:51:00  2011-06-07 08:51:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:51:12  2011-06-07 08:51:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:51:24  2011-06-07 08:51:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:51:36  2011-06-07 08:51:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:51:48  2011-06-07 08:51:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:52:00  2011-06-07 08:52:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:52:12  2011-06-07 08:52:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:52:24  2011-06-07 08:52:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:52:36  2011-06-07 08:52:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:52:48  2011-06-07 08:52:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:53:00  2011-06-07 08:53:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:53:12  2011-06-07 08:53:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:53:24  2011-06-07 08:53:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:53:36  2011-06-07 08:53:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:53:48  2011-06-07 08:53:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:54:00  2011-06-07 08:54:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:54:12  2011-06-07 08:54:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:54:24  2011-06-07 08:54:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:54:36  2011-06-07 08:54:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:54:48  2011-06-07 08:54:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:55:00  2011-06-07 08:55:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:55:12  2011-06-07 08:55:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:55:24  2011-06-07 08:55:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:55:36  2011-06-07 08:55:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:55:48  2011-06-07 08:55:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:56:00  2011-06-07 08:56:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:56:12  2011-06-07 08:56:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:56:24  2011-06-07 08:56:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:56:36  2011-06-07 08:56:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:56:48  2011-06-07 08:56:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:57:00  2011-06-07 08:57:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:57:12  2011-06-07 08:57:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:57:24  2011-06-07 08:57:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:57:36  2011-06-07 08:57:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:57:48  2011-06-07 08:57:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:58:00  2011-06-07 08:58:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:58:12  2011-06-07 08:58:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:58:24  2011-06-07 08:58:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:58:36  2011-06-07 08:58:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:58:48  2011-06-07 08:58:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:59:00  2011-06-07 08:59:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:59:12  2011-06-07 08:59:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:59:24  2011-06-07 08:59:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:59:36  2011-06-07 08:59:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 08:59:48  2011-06-07 08:59:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:00:00  2011-06-07 09:00:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:00:12  2011-06-07 09:00:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:00:24  2011-06-07 09:00:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:00:36  2011-06-07 09:00:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:00:48  2011-06-07 09:00:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:01:00  2011-06-07 09:01:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:01:12  2011-06-07 09:01:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:01:24  2011-06-07 09:01:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:01:36  2011-06-07 09:01:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:01:48  2011-06-07 09:01:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:02:00  2011-06-07 09:02:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:02:12  2011-06-07 09:02:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:02:24  2011-06-07 09:02:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:02:36  2011-06-07 09:02:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:02:48  2011-06-07 09:02:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:03:00  2011-06-07 09:03:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:03:12  2011-06-07 09:03:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:03:24  2011-06-07 09:03:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:03:36  2011-06-07 09:03:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:03:48  2011-06-07 09:03:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:04:00  2011-06-07 09:04:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:04:12  2011-06-07 09:04:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:04:24  2011-06-07 09:04:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:04:36  2011-06-07 09:04:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:04:48  2011-06-07 09:04:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:05:00  2011-06-07 09:05:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:05:12  2011-06-07 09:05:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:05:24  2011-06-07 09:05:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:05:36  2011-06-07 09:05:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:05:48  2011-06-07 09:05:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:06:00  2011-06-07 09:06:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:06:12  2011-06-07 09:06:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:06:24  2011-06-07 09:06:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:06:36  2011-06-07 09:06:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:06:48  2011-06-07 09:06:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:07:00  2011-06-07 09:07:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:07:12  2011-06-07 09:07:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:07:24  2011-06-07 09:07:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:07:36  2011-06-07 09:07:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:07:48  2011-06-07 09:07:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:08:00  2011-06-07 09:08:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:08:12  2011-06-07 09:08:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:08:24  2011-06-07 09:08:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:08:36  2011-06-07 09:08:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:08:48  2011-06-07 09:08:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:09:00  2011-06-07 09:09:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:09:12  2011-06-07 09:09:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:09:24  2011-06-07 09:09:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:09:36  2011-06-07 09:09:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:09:48  2011-06-07 09:09:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:10:00  2011-06-07 09:10:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:10:12  2011-06-07 09:10:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:10:24  2011-06-07 09:10:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:10:36  2011-06-07 09:10:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:10:48  2011-06-07 09:10:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:11:00  2011-06-07 09:11:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:11:12  2011-06-07 09:11:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:11:24  2011-06-07 09:11:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:11:36  2011-06-07 09:11:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:11:48  2011-06-07 09:11:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:12:00  2011-06-07 09:12:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:12:12  2011-06-07 09:12:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:12:24  2011-06-07 09:12:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:12:36  2011-06-07 09:12:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:12:48  2011-06-07 09:12:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:13:00  2011-06-07 09:13:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:13:12  2011-06-07 09:13:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:13:24  2011-06-07 09:13:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:13:36  2011-06-07 09:13:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:13:48  2011-06-07 09:13:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:14:00  2011-06-07 09:14:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:14:12  2011-06-07 09:14:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:14:24  2011-06-07 09:14:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:14:36  2011-06-07 09:14:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:14:48  2011-06-07 09:14:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:15:00  2011-06-07 09:15:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:15:12  2011-06-07 09:15:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:15:24  2011-06-07 09:15:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:15:36  2011-06-07 09:15:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:15:48  2011-06-07 09:15:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:16:00  2011-06-07 09:16:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:16:12  2011-06-07 09:16:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:16:24  2011-06-07 09:16:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:16:36  2011-06-07 09:16:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:16:48  2011-06-07 09:16:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:17:00  2011-06-07 09:17:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:17:12  2011-06-07 09:17:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:17:24  2011-06-07 09:17:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:17:36  2011-06-07 09:17:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:17:48  2011-06-07 09:17:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:18:00  2011-06-07 09:18:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:18:12  2011-06-07 09:18:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:18:24  2011-06-07 09:18:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:18:36  2011-06-07 09:18:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:18:48  2011-06-07 09:18:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:19:00  2011-06-07 09:19:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:19:12  2011-06-07 09:19:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:19:24  2011-06-07 09:19:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:19:36  2011-06-07 09:19:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:19:48  2011-06-07 09:19:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:20:00  2011-06-07 09:20:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:20:12  2011-06-07 09:20:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:20:24  2011-06-07 09:20:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:20:36  2011-06-07 09:20:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:20:48  2011-06-07 09:20:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:21:00  2011-06-07 09:21:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:21:12  2011-06-07 09:21:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:21:24  2011-06-07 09:21:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:21:36  2011-06-07 09:21:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:21:48  2011-06-07 09:21:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:22:00  2011-06-07 09:22:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:22:12  2011-06-07 09:22:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:22:24  2011-06-07 09:22:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:22:36  2011-06-07 09:22:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:22:48  2011-06-07 09:22:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:23:00  2011-06-07 09:23:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:23:12  2011-06-07 09:23:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:23:24  2011-06-07 09:23:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:23:36  2011-06-07 09:23:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:23:48  2011-06-07 09:23:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:24:00  2011-06-07 09:24:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:24:12  2011-06-07 09:24:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:24:24  2011-06-07 09:24:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:24:36  2011-06-07 09:24:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:24:48  2011-06-07 09:24:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:25:00  2011-06-07 09:25:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:25:12  2011-06-07 09:25:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:25:24  2011-06-07 09:25:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:25:36  2011-06-07 09:25:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:25:48  2011-06-07 09:25:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:26:00  2011-06-07 09:26:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:26:12  2011-06-07 09:26:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:26:24  2011-06-07 09:26:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:26:36  2011-06-07 09:26:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:26:48  2011-06-07 09:26:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:27:00  2011-06-07 09:27:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:27:12  2011-06-07 09:27:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:27:24  2011-06-07 09:27:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:27:36  2011-06-07 09:27:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:27:48  2011-06-07 09:27:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:28:00  2011-06-07 09:28:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:28:12  2011-06-07 09:28:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:28:24  2011-06-07 09:28:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:28:36  2011-06-07 09:28:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:28:48  2011-06-07 09:28:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:29:00  2011-06-07 09:29:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:29:12  2011-06-07 09:29:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:29:24  2011-06-07 09:29:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:29:36  2011-06-07 09:29:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:29:48  2011-06-07 09:29:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:30:00  2011-06-07 09:30:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:30:12  2011-06-07 09:30:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:30:24  2011-06-07 09:30:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:30:36  2011-06-07 09:30:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:30:48  2011-06-07 09:30:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:31:00  2011-06-07 09:31:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:31:12  2011-06-07 09:31:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:31:24  2011-06-07 09:31:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:31:36  2011-06-07 09:31:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:31:48  2011-06-07 09:31:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:32:00  2011-06-07 09:32:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:32:12  2011-06-07 09:32:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:32:24  2011-06-07 09:32:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:32:36  2011-06-07 09:32:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:32:48  2011-06-07 09:32:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:33:00  2011-06-07 09:33:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:33:12  2011-06-07 09:33:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:33:24  2011-06-07 09:33:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:33:36  2011-06-07 09:33:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:33:48  2011-06-07 09:33:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:34:00  2011-06-07 09:34:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:34:12  2011-06-07 09:34:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:34:24  2011-06-07 09:34:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:34:36  2011-06-07 09:34:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:34:48  2011-06-07 09:34:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:35:00  2011-06-07 09:35:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:35:12  2011-06-07 09:35:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:35:24  2011-06-07 09:35:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:35:36  2011-06-07 09:35:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:35:48  2011-06-07 09:35:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:36:00  2011-06-07 09:36:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:36:12  2011-06-07 09:36:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:36:24  2011-06-07 09:36:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:36:36  2011-06-07 09:36:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:36:48  2011-06-07 09:36:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:37:00  2011-06-07 09:37:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:37:12  2011-06-07 09:37:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:37:24  2011-06-07 09:37:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:37:36  2011-06-07 09:37:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:37:48  2011-06-07 09:37:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:38:00  2011-06-07 09:38:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:38:12  2011-06-07 09:38:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:38:24  2011-06-07 09:38:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:38:36  2011-06-07 09:38:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:38:48  2011-06-07 09:38:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:39:00  2011-06-07 09:39:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:39:12  2011-06-07 09:39:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:39:24  2011-06-07 09:39:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:39:36  2011-06-07 09:39:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:39:48  2011-06-07 09:39:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:40:00  2011-06-07 09:40:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:40:12  2011-06-07 09:40:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:40:24  2011-06-07 09:40:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:40:36  2011-06-07 09:40:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:40:48  2011-06-07 09:40:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:41:00  2011-06-07 09:41:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:41:12  2011-06-07 09:41:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:41:24  2011-06-07 09:41:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:41:36  2011-06-07 09:41:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:41:48  2011-06-07 09:41:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:42:00  2011-06-07 09:42:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:42:12  2011-06-07 09:42:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:42:24  2011-06-07 09:42:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:42:36  2011-06-07 09:42:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:42:48  2011-06-07 09:42:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:43:00  2011-06-07 09:43:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:43:12  2011-06-07 09:43:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:43:24  2011-06-07 09:43:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:43:36  2011-06-07 09:43:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:43:48  2011-06-07 09:43:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:44:00  2011-06-07 09:44:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:44:12  2011-06-07 09:44:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:44:24  2011-06-07 09:44:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:44:36  2011-06-07 09:44:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:44:48  2011-06-07 09:44:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:45:00  2011-06-07 09:45:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:45:12  2011-06-07 09:45:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:45:24  2011-06-07 09:45:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:45:36  2011-06-07 09:45:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:45:48  2011-06-07 09:45:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:46:00  2011-06-07 09:46:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:46:12  2011-06-07 09:46:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:46:24  2011-06-07 09:46:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:46:36  2011-06-07 09:46:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:46:48  2011-06-07 09:46:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:47:00  2011-06-07 09:47:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:47:12  2011-06-07 09:47:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:47:24  2011-06-07 09:47:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:47:36  2011-06-07 09:47:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:47:48  2011-06-07 09:47:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:48:00  2011-06-07 09:48:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:48:12  2011-06-07 09:48:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:48:24  2011-06-07 09:48:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:48:36  2011-06-07 09:48:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:48:48  2011-06-07 09:48:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:49:00  2011-06-07 09:49:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:49:12  2011-06-07 09:49:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:49:24  2011-06-07 09:49:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:49:36  2011-06-07 09:49:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:49:48  2011-06-07 09:49:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:50:00  2011-06-07 09:50:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:50:12  2011-06-07 09:50:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:50:24  2011-06-07 09:50:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:50:36  2011-06-07 09:50:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:50:48  2011-06-07 09:50:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:51:00  2011-06-07 09:51:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:51:12  2011-06-07 09:51:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:51:24  2011-06-07 09:51:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:51:36  2011-06-07 09:51:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:51:48  2011-06-07 09:51:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:52:00  2011-06-07 09:52:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:52:12  2011-06-07 09:52:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:52:24  2011-06-07 09:52:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:52:36  2011-06-07 09:52:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:52:48  2011-06-07 09:52:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:53:00  2011-06-07 09:53:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:53:12  2011-06-07 09:53:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:53:24  2011-06-07 09:53:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:53:36  2011-06-07 09:53:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:53:48  2011-06-07 09:53:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:54:00  2011-06-07 09:54:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:54:12  2011-06-07 09:54:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:54:24  2011-06-07 09:54:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:54:36  2011-06-07 09:54:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:54:48  2011-06-07 09:54:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:55:00  2011-06-07 09:55:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:55:12  2011-06-07 09:55:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:55:24  2011-06-07 09:55:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:55:36  2011-06-07 09:55:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:55:48  2011-06-07 09:55:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:56:00  2011-06-07 09:56:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:56:12  2011-06-07 09:56:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:56:24  2011-06-07 09:56:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:56:36  2011-06-07 09:56:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:56:48  2011-06-07 09:56:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:57:00  2011-06-07 09:57:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:57:12  2011-06-07 09:57:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:57:24  2011-06-07 09:57:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:57:36  2011-06-07 09:57:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:57:48  2011-06-07 09:57:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:58:00  2011-06-07 09:58:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:58:12  2011-06-07 09:58:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:58:24  2011-06-07 09:58:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:58:36  2011-06-07 09:58:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:58:48  2011-06-07 09:58:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:59:00  2011-06-07 09:59:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:59:12  2011-06-07 09:59:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:59:24  2011-06-07 09:59:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:59:36  2011-06-07 09:59:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 09:59:48  2011-06-07 09:59:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:00:00  2011-06-07 10:00:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:00:12  2011-06-07 10:00:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:00:24  2011-06-07 10:00:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:00:36  2011-06-07 10:00:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:00:48  2011-06-07 10:00:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:01:00  2011-06-07 10:01:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:01:12  2011-06-07 10:01:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:01:24  2011-06-07 10:01:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:01:36  2011-06-07 10:01:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:01:48  2011-06-07 10:01:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:02:00  2011-06-07 10:02:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:02:12  2011-06-07 10:02:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:02:24  2011-06-07 10:02:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:02:36  2011-06-07 10:02:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:02:48  2011-06-07 10:02:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:03:00  2011-06-07 10:03:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:03:12  2011-06-07 10:03:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:03:24  2011-06-07 10:03:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:03:36  2011-06-07 10:03:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:03:48  2011-06-07 10:03:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:04:00  2011-06-07 10:04:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:04:12  2011-06-07 10:04:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:04:24  2011-06-07 10:04:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:04:36  2011-06-07 10:04:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:04:48  2011-06-07 10:04:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:05:00  2011-06-07 10:05:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:05:12  2011-06-07 10:05:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:05:24  2011-06-07 10:05:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:05:36  2011-06-07 10:05:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:05:48  2011-06-07 10:05:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:06:00  2011-06-07 10:06:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:06:12  2011-06-07 10:06:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:06:24  2011-06-07 10:06:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:06:36  2011-06-07 10:06:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:06:48  2011-06-07 10:06:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:07:00  2011-06-07 10:07:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:07:12  2011-06-07 10:07:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:07:24  2011-06-07 10:07:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:07:36  2011-06-07 10:07:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:07:48  2011-06-07 10:07:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:08:00  2011-06-07 10:08:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:08:12  2011-06-07 10:08:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:08:24  2011-06-07 10:08:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:08:36  2011-06-07 10:08:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:08:48  2011-06-07 10:08:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:09:00  2011-06-07 10:09:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:09:12  2011-06-07 10:09:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:09:24  2011-06-07 10:09:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:09:36  2011-06-07 10:09:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:09:48  2011-06-07 10:09:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:10:00  2011-06-07 10:10:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:10:12  2011-06-07 10:10:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:10:24  2011-06-07 10:10:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:10:36  2011-06-07 10:10:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:10:48  2011-06-07 10:10:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:11:00  2011-06-07 10:11:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:11:12  2011-06-07 10:11:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:11:24  2011-06-07 10:11:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:11:36  2011-06-07 10:11:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:11:48  2011-06-07 10:11:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:12:00  2011-06-07 10:12:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:12:12  2011-06-07 10:12:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:12:24  2011-06-07 10:12:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:12:36  2011-06-07 10:12:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:12:48  2011-06-07 10:12:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:13:00  2011-06-07 10:13:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:13:12  2011-06-07 10:13:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:13:24  2011-06-07 10:13:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:13:36  2011-06-07 10:13:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:13:48  2011-06-07 10:13:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:14:00  2011-06-07 10:14:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:14:12  2011-06-07 10:14:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:14:24  2011-06-07 10:14:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:14:36  2011-06-07 10:14:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:14:48  2011-06-07 10:14:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:15:00  2011-06-07 10:15:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:15:12  2011-06-07 10:15:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:15:24  2011-06-07 10:15:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:15:36  2011-06-07 10:15:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:15:48  2011-06-07 10:15:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:16:00  2011-06-07 10:16:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:16:12  2011-06-07 10:16:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:16:24  2011-06-07 10:16:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:16:36  2011-06-07 10:16:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:16:48  2011-06-07 10:16:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:17:00  2011-06-07 10:17:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:17:12  2011-06-07 10:17:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:17:24  2011-06-07 10:17:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:17:36  2011-06-07 10:17:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:17:48  2011-06-07 10:17:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:18:00  2011-06-07 10:18:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:18:12  2011-06-07 10:18:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:18:24  2011-06-07 10:18:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:18:36  2011-06-07 10:18:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:18:48  2011-06-07 10:18:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:19:00  2011-06-07 10:19:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:19:12  2011-06-07 10:19:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:19:24  2011-06-07 10:19:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:19:36  2011-06-07 10:19:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:19:48  2011-06-07 10:19:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:20:00  2011-06-07 10:20:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:20:12  2011-06-07 10:20:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:20:24  2011-06-07 10:20:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:20:36  2011-06-07 10:20:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:20:48  2011-06-07 10:20:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:21:00  2011-06-07 10:21:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:21:12  2011-06-07 10:21:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:21:24  2011-06-07 10:21:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:21:36  2011-06-07 10:21:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:21:48  2011-06-07 10:21:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:22:00  2011-06-07 10:22:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:22:12  2011-06-07 10:22:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:22:24  2011-06-07 10:22:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:22:36  2011-06-07 10:22:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:22:48  2011-06-07 10:22:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:23:00  2011-06-07 10:23:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:23:12  2011-06-07 10:23:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:23:24  2011-06-07 10:23:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:23:36  2011-06-07 10:23:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:23:48  2011-06-07 10:23:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:24:00  2011-06-07 10:24:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:24:12  2011-06-07 10:24:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:24:24  2011-06-07 10:24:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:24:36  2011-06-07 10:24:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:24:48  2011-06-07 10:24:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:25:00  2011-06-07 10:25:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:25:12  2011-06-07 10:25:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:25:24  2011-06-07 10:25:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:25:36  2011-06-07 10:25:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:25:48  2011-06-07 10:25:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:26:00  2011-06-07 10:26:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:26:12  2011-06-07 10:26:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:26:24  2011-06-07 10:26:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:26:36  2011-06-07 10:26:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:26:48  2011-06-07 10:26:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:27:00  2011-06-07 10:27:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:27:12  2011-06-07 10:27:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:27:24  2011-06-07 10:27:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:27:36  2011-06-07 10:27:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:27:48  2011-06-07 10:27:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:28:00  2011-06-07 10:28:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:28:12  2011-06-07 10:28:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:28:24  2011-06-07 10:28:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:28:36  2011-06-07 10:28:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:28:48  2011-06-07 10:28:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:29:00  2011-06-07 10:29:01  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:29:12  2011-06-07 10:29:13  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:29:24  2011-06-07 10:29:25  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:29:36  2011-06-07 10:29:37  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:29:48  2011-06-07 10:29:49  SDO       AIA         FULLDISK   \n",
        "2011-06-07 10:30:00  2011-06-07 10:30:01  SDO       AIA         FULLDISK   \n"
       ]
      }
     ],
     "prompt_number": 13
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 3.3 - hek.py"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from sunpy.net import hek\n",
      "client = hek.HEKClient()\n",
      "tstart, tend = '2011/08/09 00:00:00', '2011/08/10 00:00:00'\n",
      "result = client.query(hek.attrs.Time(tstart, tend), hek.attrs.EventType('FL'))\n",
      "len(result)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 14,
       "text": [
        "52"
       ]
      }
     ],
     "prompt_number": 14
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 3.4 - hek2.py\n"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "result = client.query(hek.attrs.Time(tstart, tend), hek.attrs.EventType('FL'), hek.attrs.FRM.Name=='SSW Latest Events')\n",
      "len(result)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 15,
       "text": [
        "9"
       ]
      }
     ],
     "prompt_number": 15
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 3.5 - hek3.py"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "result = client.query(hek.attrs.Time(tstart, tend), \n",
      "                      hek.attrs.EventType('FL'), \n",
      "                      (hek.attrs.Event.Coord1>50) or\n",
      "                      (hek.attrs.FL.PeakFlux>1000.0))\n",
      "len(result)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 16,
       "text": [
        "48"
       ]
      }
     ],
     "prompt_number": 16
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 3.6 - hek4.py"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from sunpy.net import hek2vso\n",
      "h2v = hek2vso.H2VClient()\n",
      "vso_results = h2v.translate_and_query(result[0])\n",
      "#h2v.vso_client.get(vso_results[0]).wait()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stderr",
       "text": [
        "ERROR:suds.umx.typed:Schema:0x1131f3fc8\n",
        "(raw)\n",
        "   <xsd:schema elementFormDefault=\"unqualified\" targetNamespace=\"http://virtualsolar.org/VSO/VSOi\">\n",
        "      <xsd:complexType name=\"QueryRequest\">\n",
        "         <xsd:all>\n",
        "            <xsd:element type=\"xsd:float\" name=\"version\" minOccurs=\"0\"/>\n",
        "            <xsd:element maxOccurs=\"1\" type=\"VSO:QueryRequestBlock\" name=\"block\" minOccurs=\"1\"/>\n",
        "         </xsd:all>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"QueryRequestBlock\">\n",
        "         <xsd:all>\n",
        "            <xsd:element type=\"VSO:Time\" name=\"time\" minOccurs=\"1\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"provider\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"source\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"instrument\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"physobs\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"VSO:Wave\" name=\"wave\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"VSO:Extent\" name=\"extent\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"VSO:Field\" name=\"field\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"pixels\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"level\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"resolution\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"detector\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"filter\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"sample\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"quicklook\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"pscale\" minOccurs=\"0\"/>\n",
        "         </xsd:all>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"Time\">\n",
        "         <xsd:all>\n",
        "            <xsd:element type=\"xsd:string\" name=\"start\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"end\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"near\" minOccurs=\"0\"/>\n",
        "         </xsd:all>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"Wave\">\n",
        "         <xsd:all>\n",
        "            <xsd:element type=\"xsd:string\" name=\"wavemin\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"wavemax\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"waveunit\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"wavetype\" minOccurs=\"0\"/>\n",
        "         </xsd:all>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"Extent\">\n",
        "         <xsd:all>\n",
        "            <xsd:element type=\"xsd:string\" name=\"x\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"y\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"width\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"length\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"type\" minOccurs=\"0\"/>\n",
        "         </xsd:all>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"Field\">\n",
        "         <xsd:sequence>\n",
        "            <xsd:element maxOccurs=\"unbounded\" type=\"xsd:string\" name=\"fielditem\" minOccurs=\"0\"/>\n",
        "         </xsd:sequence>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"QueryResponse\">\n",
        "         <xsd:sequence>\n",
        "            <xsd:element maxOccurs=\"unbounded\" type=\"VSO:ProviderQueryResponse\" name=\"provideritem\" minOccurs=\"0\"/>\n",
        "         </xsd:sequence>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"ProviderQueryResponse\">\n",
        "         <xsd:all>\n",
        "            <xsd:element type=\"xsd:float\" name=\"version\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"provider\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:int\" name=\"no_of_records_found\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:int\" name=\"no_of_records_returned\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"VSO:QueryResponseBlockArray\" name=\"record\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"error\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"debug\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"status\" minOccurs=\"0\"/>\n",
        "         </xsd:all>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"QueryResponseBlockArray\">\n",
        "         <xsd:sequence>\n",
        "            <xsd:element maxOccurs=\"unbounded\" type=\"VSO:QueryResponseBlock\" name=\"recorditem\" minOccurs=\"0\"/>\n",
        "         </xsd:sequence>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"QueryResponseBlock\">\n",
        "         <xsd:all>\n",
        "            <xsd:element type=\"xsd:string\" name=\"provider\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"source\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"instrument\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"physobs\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"VSO:Time\" name=\"time\"/>\n",
        "            <xsd:element type=\"VSO:Wave\" name=\"wave\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"VSO:Extent\" name=\"extent\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:float\" name=\"size\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"VSO:Extra\" name=\"extra\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"info\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"datatype\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"fileurl\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"fileid\" minOccurs=\"0\"/>\n",
        "         </xsd:all>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"Extra\">\n",
        "         <xsd:all>\n",
        "            <xsd:element type=\"VSO:Thumbnail\" name=\"thumbnail\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"flags\" minOccurs=\"0\"/>\n",
        "         </xsd:all>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"Thumbnail\">\n",
        "         <xsd:all>\n",
        "            <xsd:element type=\"xsd:string\" name=\"hires\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"lowres\" minOccurs=\"0\"/>\n",
        "         </xsd:all>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"VSOGetDataRequest\">\n",
        "         <xsd:all>\n",
        "            <xsd:element type=\"xsd:string\" name=\"version\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"VSO:GetDataRequest\" name=\"request\"/>\n",
        "         </xsd:all>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"GetDataRequest\">\n",
        "         <xsd:all>\n",
        "            <xsd:element type=\"VSO:MethodItem\" name=\"method\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"VSO:Info\" name=\"info\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"VSO:DataContainer\" name=\"datacontainer\" minOccurs=\"0\"/>\n",
        "         </xsd:all>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"MethodItem\">\n",
        "         <xsd:sequence>\n",
        "            <xsd:element maxOccurs=\"unbounded\" type=\"xsd:string\" name=\"methodtype\"/>\n",
        "         </xsd:sequence>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"Info\">\n",
        "         <xsd:all>\n",
        "            <xsd:element type=\"xsd:string\" name=\"email\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"host\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"user\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"directory\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"password\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"address\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"required\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"site\" minOccurs=\"0\"/>\n",
        "         </xsd:all>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"DataContainer\">\n",
        "         <xsd:sequence>\n",
        "            <xsd:element maxOccurs=\"unbounded\" type=\"VSO:DataRequestItem\" name=\"datarequestitem\" minOccurs=\"0\"/>\n",
        "         </xsd:sequence>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"DataRequestItem\">\n",
        "         <xsd:all>\n",
        "            <xsd:element type=\"xsd:string\" name=\"provider\"/>\n",
        "            <xsd:element type=\"VSO:FileidItem\" name=\"fileiditem\"/>\n",
        "         </xsd:all>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"FileidItem\">\n",
        "         <xsd:sequence>\n",
        "            <xsd:element maxOccurs=\"unbounded\" type=\"xsd:string\" name=\"fileid\"/>\n",
        "         </xsd:sequence>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"VSOGetDataResponse\">\n",
        "         <xsd:sequence>\n",
        "            <xsd:element maxOccurs=\"unbounded\" type=\"VSO:GetDataResponseItem\" name=\"getdataresponseitem\" minOccurs=\"0\"/>\n",
        "         </xsd:sequence>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"GetDataResponseItem\">\n",
        "         <xsd:all>\n",
        "            <xsd:element type=\"xsd:string\" name=\"version\"/>\n",
        "            <xsd:element name=\"info\" minOccurs=\"0\">\n",
        "               <xsd:complexType>\n",
        "                  <xsd:sequence>\n",
        "                     <xsd:element maxOccurs=\"unbounded\" type=\"xsd:string\" name=\"infoitem\"/>\n",
        "                  </xsd:sequence>\n",
        "               </xsd:complexType>\n",
        "            </xsd:element>\n",
        "            <xsd:element type=\"xsd:string\" name=\"provider\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"VSO:GetDataItem\" name=\"getdataitem\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"status\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"debug\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"details\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"VSO:MethodItem\" name=\"method\" minOccurs=\"0\"/>\n",
        "         </xsd:all>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"GetDataItem\">\n",
        "         <xsd:sequence>\n",
        "            <xsd:element maxOccurs=\"unbounded\" type=\"VSO:DataItem\" name=\"dataitem\" minOccurs=\"0\"/>\n",
        "         </xsd:sequence>\n",
        "      </xsd:complexType>\n",
        "      <xsd:complexType name=\"DataItem\">\n",
        "         <xsd:all>\n",
        "            <xsd:element type=\"xsd:string\" name=\"provider\"/>\n",
        "            <xsd:element type=\"xsd:string\" name=\"url\" minOccurs=\"0\"/>\n",
        "            <xsd:element type=\"VSO:FileidItem\" name=\"fileiditem\"/>\n",
        "         </xsd:all>\n",
        "      </xsd:complexType>\n",
        "   </xsd:schema>\n",
        "(model)\n",
        "   <Complex:0x11168dc90 name=\"QueryRequest\">\n",
        "      <All:0x11168d7d0>\n",
        "         <Element:0x111752d10 name=\"version\" type=\"(u'float', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x111752c90 name=\"block\" type=\"(u'QueryRequestBlock', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "      </All>\n",
        "   </Complex>\n",
        "   <Complex:0x11168d6d0 name=\"QueryRequestBlock\">\n",
        "      <All:0x111752750>\n",
        "         <Element:0x11164f990 name=\"time\" type=\"(u'Time', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "         <Element:0x11164f410 name=\"provider\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x11164fd50 name=\"source\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x11164f510 name=\"instrument\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x11164fb50 name=\"physobs\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x11164ffd0 name=\"wave\" type=\"(u'Wave', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "         <Element:0x11164fc50 name=\"extent\" type=\"(u'Extent', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "         <Element:0x11164ff50 name=\"field\" type=\"(u'Field', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "         <Element:0x11164fe50 name=\"pixels\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x11164fed0 name=\"level\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x11164fcd0 name=\"resolution\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x11164fd10 name=\"detector\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x11164f810 name=\"filter\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x11164f890 name=\"sample\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x11164f8d0 name=\"quicklook\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x11164f710 name=\"pscale\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "      </All>\n",
        "   </Complex>\n",
        "   <Complex:0x111752dd0 name=\"Time\">\n",
        "      <All:0x11164f790>\n",
        "         <Element:0x11164f5d0 name=\"start\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da0d750 name=\"end\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da0d5d0 name=\"near\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "      </All>\n",
        "   </Complex>\n",
        "   <Complex:0x11164f610 name=\"Wave\">\n",
        "      <All:0x10da0dad0>\n",
        "         <Element:0x10da0d6d0 name=\"wavemin\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da0de10 name=\"wavemax\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da0dc50 name=\"waveunit\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da0dd50 name=\"wavetype\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "      </All>\n",
        "   </Complex>\n",
        "   <Complex:0x11164f590 name=\"Extent\">\n",
        "      <All:0x10da247d0>\n",
        "         <Element:0x10da24990 name=\"x\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da24b90 name=\"y\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da24c10 name=\"width\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da24c50 name=\"length\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da525d0 name=\"type\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "      </All>\n",
        "   </Complex>\n",
        "   <Complex:0x10da0d650 name=\"Field\">\n",
        "      <Sequence:0x10da52090>\n",
        "         <Element:0x10da52190 name=\"fielditem\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "      </Sequence>\n",
        "   </Complex>\n",
        "   <Complex:0x10da24590 name=\"QueryResponse\">\n",
        "      <Sequence:0x10da52750>\n",
        "         <Element:0x10da528d0 name=\"provideritem\" type=\"(u'ProviderQueryResponse', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "      </Sequence>\n",
        "   </Complex>\n",
        "   <Complex:0x10da52350 name=\"ProviderQueryResponse\">\n",
        "      <All:0x10da5abd0>\n",
        "         <Element:0x10da5a590 name=\"version\" type=\"(u'float', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da5a490 name=\"provider\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da5a690 name=\"no_of_records_found\" type=\"(u'int', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da5a950 name=\"no_of_records_returned\" type=\"(u'int', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da5a790 name=\"record\" type=\"(u'QueryResponseBlockArray', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "         <Element:0x10da5a810 name=\"error\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da5ad90 name=\"debug\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da5a890 name=\"status\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "      </All>\n",
        "   </Complex>\n",
        "   <Complex:0x10da52a90 name=\"QueryResponseBlockArray\">\n",
        "      <Sequence:0x10da5aed0>\n",
        "         <Element:0x10da65190 name=\"recorditem\" type=\"(u'QueryResponseBlock', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "      </Sequence>\n",
        "   </Complex>\n",
        "   <Complex:0x10da5aa10 name=\"QueryResponseBlock\">\n",
        "      <All:0x10da65b90>\n",
        "         <Element:0x10da65c90 name=\"provider\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da65d90 name=\"source\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da65e10 name=\"instrument\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da65c10 name=\"physobs\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da65e90 name=\"time\" type=\"(u'Time', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "         <Element:0x10da65f10 name=\"wave\" type=\"(u'Wave', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "         <Element:0x10da70050 name=\"extent\" type=\"(u'Extent', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "         <Element:0x10da70210 name=\"size\" type=\"(u'float', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da70590 name=\"extra\" type=\"(u'Extra', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "         <Element:0x10da70390 name=\"info\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da7ac90 name=\"datatype\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da7af50 name=\"fileurl\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da7a1d0 name=\"fileid\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "      </All>\n",
        "   </Complex>\n",
        "   <Complex:0x10da658d0 name=\"Extra\">\n",
        "      <All:0x10da7a0d0>\n",
        "         <Element:0x10da7a450 name=\"thumbnail\" type=\"(u'Thumbnail', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "         <Element:0x10da7a250 name=\"flags\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "      </All>\n",
        "   </Complex>\n",
        "   <Complex:0x10da65a90 name=\"Thumbnail\">\n",
        "      <All:0x10da7a290>\n",
        "         <Element:0x10da7a590 name=\"hires\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x10da7a990 name=\"lowres\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "      </All>\n",
        "   </Complex>\n",
        "   <Complex:0x10da7a2d0 name=\"VSOGetDataRequest\">\n",
        "      <All:0x10da7a9d0>\n",
        "         <Element:0x111645810 name=\"version\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x111645f50 name=\"request\" type=\"(u'GetDataRequest', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "      </All>\n",
        "   </Complex>\n",
        "   <Complex:0x10da7a550 name=\"GetDataRequest\">\n",
        "      <All:0x111645290>\n",
        "         <Element:0x111645390 name=\"method\" type=\"(u'MethodItem', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "         <Element:0x1116459d0 name=\"info\" type=\"(u'Info', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "         <Element:0x111645bd0 name=\"datacontainer\" type=\"(u'DataContainer', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "      </All>\n",
        "   </Complex>\n",
        "   <Complex:0x1116450d0 name=\"MethodItem\">\n",
        "      <Sequence:0x111645ad0>\n",
        "         <Element:0x111645e90 name=\"methodtype\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "      </Sequence>\n",
        "   </Complex>\n",
        "   <Complex:0x111645490 name=\"Info\">\n",
        "      <All:0x111645cd0>\n",
        "         <Element:0x111645b50 name=\"email\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x111645b90 name=\"host\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x111645690 name=\"user\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x111645710 name=\"directory\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x111645750 name=\"password\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x111645590 name=\"address\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x111645610 name=\"required\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x111645410 name=\"site\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "      </All>\n",
        "   </Complex>\n",
        "   <Complex:0x111645e50 name=\"DataContainer\">\n",
        "      <Sequence:0x111645450>\n",
        "         <Element:0x11163b3d0 name=\"datarequestitem\" type=\"(u'DataRequestItem', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "      </Sequence>\n",
        "   </Complex>\n",
        "   <Complex:0x111645d50 name=\"DataRequestItem\">\n",
        "      <All:0x11163b5d0>\n",
        "         <Element:0x11163bb10 name=\"provider\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x11163bd10 name=\"fileiditem\" type=\"(u'FileidItem', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "      </All>\n",
        "   </Complex>\n",
        "   <Complex:0x11163b950 name=\"FileidItem\">\n",
        "      <Sequence:0x11163bc10>\n",
        "         <Element:0x11163bfd0 name=\"fileid\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "      </Sequence>\n",
        "   </Complex>\n",
        "   <Complex:0x11163b4d0 name=\"VSOGetDataResponse\">\n",
        "      <Sequence:0x11163be10>\n",
        "         <Element:0x11163bcd0 name=\"getdataresponseitem\" type=\"(u'GetDataResponseItem', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "      </Sequence>\n",
        "   </Complex>\n",
        "   <Complex:0x11163bf90 name=\"GetDataResponseItem\">\n",
        "      <All:0x11163b7d0>\n",
        "         <Element:0x11163b890 name=\"version\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x11163b6d0 name=\"info\">\n",
        "            <Complex:0x11163b550>\n",
        "               <Sequence:0x11163b090>\n",
        "                  <Element:0x111631350 name=\"infoitem\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "               </Sequence>\n",
        "            </Complex>\n",
        "         </Element>\n",
        "         <Element:0x11163b750 name=\"provider\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x11163b590 name=\"getdataitem\" type=\"(u'GetDataItem', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "         <Element:0x11163b150 name=\"status\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x111631a90 name=\"debug\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x111631510 name=\"details\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x111631710 name=\"method\" type=\"(u'MethodItem', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "      </All>\n",
        "   </Complex>\n",
        "   <Complex:0x11163bc90 name=\"GetDataItem\">\n",
        "      <Sequence:0x111631610>\n",
        "         <Element:0x111631d50 name=\"dataitem\" type=\"(u'DataItem', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "      </Sequence>\n",
        "   </Complex>\n",
        "   <Complex:0x11163b850 name=\"DataItem\">\n",
        "      <All:0x111631f50>\n",
        "         <Element:0x111631dd0 name=\"provider\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x111631e10 name=\"url\" type=\"(u'string', u'http://www.w3.org/2001/XMLSchema')\" />\n",
        "         <Element:0x111631910 name=\"fileiditem\" type=\"(u'FileidItem', u'http://virtualsolar.org/VSO/VSOi')\" />\n",
        "      </All>\n",
        "   </Complex>\n",
        "\n"
       ]
      }
     ],
     "prompt_number": 17
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 3.7 - helio.py"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from sunpy.net.helio import hec\n",
      "hc = hec.HECClient()\n",
      "tstart, tend = \"2011-06-07T06:00:00\", \"2011-06-07T12:00:00\"\n",
      "event_type = \"cme\"\n",
      "\n",
      "# From all the catalogues these which name contain our event of interest\n",
      "catalogues = hc.get_table_names()\n",
      "catalogues_event = [l[0] for l in catalogues \n",
      "                     if event_type in l[0] and 'list' not in l[0]]\n",
      "\n",
      "# Query all the catalogues that comes from cactus\n",
      "results = [hc.time_query(tstart, tend, event) \n",
      "            for event in catalogues_event if 'cactus' in event]\n",
      "for cat in results:\n",
      "     print \"{cat} has {nres} results\".format(cat = cat.ID, \\\n",
      "                                             nres = len(cat.array))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "__helio_hec-cactus_stereoa_cme has 4 results\n",
        "__helio_hec-cactus_stereob_cme has 3 results\n",
        "__helio_hec-cactus_soho_cme has 7 results\n"
       ]
      }
     ],
     "prompt_number": 18
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from sunpy.net.helio import hec\n",
      "from suds.client import Client"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 19
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 19
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 3.8 - helioviewer.py"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from sunpy.net.helioviewer import HelioviewerClient\n",
      "hv = HelioviewerClient()\n",
      "hv.download_png(\"2099/01/01\", 6,\n",
      "                 \"[SDO,AIA,AIA,304,1,100],[SDO,AIA,AIA,193,1,50],\"+\n",
      "                 \"[SOHO,LASCO,C2,white-light,1,100]\",\n",
      "                 x0=0, y0=0, width=768, height=768)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 20,
       "text": [
        "'/Users/schriste/sunpy/data/2099_01_01_00_00_00_AIA_304__AIA_193__LASCO_C2.6.png'"
       ]
      }
     ],
     "prompt_number": 20
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 3.9 - helioviewer2.py"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import sunpy.map\n",
      "filepath = hv.download_jp2(\"2012/07/05 00:30:00\",\n",
      "                            observatory='SDO',\n",
      "                            instrument=\"HMI\", detector=\"HMI\", \n",
      "                            measurement=\"continuum\")\n",
      "sunpy.map.Map(filepath).submap([200, 550], [-400, -200]).peek()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAXgAAADtCAYAAAC1QW7iAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nGQAAAABJRU5ErkJggg==\n",
       "prompt_number": 21,
       "text": [
        "<matplotlib.figure.Figure at 0x113348110>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAXgAAADtCAYAAAC1QW7iAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nGQAAAABJRU5ErkJggg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0x113348110>"
       ]
      }
     ],
     "prompt_number": 21
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 3.10 - database.py"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from sunpy.net import vso\n",
      "from sunpy.database import Database\n",
      "database = Database(\"sqlite:///\")\n",
      "database.download(\n",
      "    vso.attrs.Time(\"2012-08-05\", \"2012-08-05 00:00:05\"),\n",
      "    vso.attrs.Instrument('AIA'))\n",
      "len(database)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 22,
       "text": [
        "2"
       ]
      }
     ],
     "prompt_number": 22
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from sunpy.database.tables import display_entries\n",
      "print display_entries(\n",
      "     database,\n",
      "     [\"id\", \"observation_time_start\", \"wavemin\", \"wavemax\"])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "id observation_time_start wavemin wavemax\n",
        "-- ---------------------- ------- -------\n",
        "1  2012-08-05 00:00:01    9.4     9.4    \n",
        "2  2012-08-05 00:00:02    33.5    33.5   \n"
       ]
      }
     ],
     "prompt_number": 23
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 4.1 - util1.py"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from sunpy import wcs\n",
      "print(wcs.convert_hg_hpc(10, 53))\n",
      "# Convert that position back to heliographic coordinates\n",
      "print(wcs.convert_hpc_hg(100.49, 767.97))\n",
      "# Try to convert a position which is not on the Sun to HG\n",
      "print(wcs.convert_hpc_hg(-1500, 0))\n",
      "# Convert sky coordinate to a position in HCC\n",
      "print(wcs.convert_hpc_hcc(-300, 400, z=True))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "(100.49244115330731, 767.97438321917502)\n",
        "(9.9996521808465175, 52.999563684874893)\n",
        "(nan, nan)\n",
        "(-216716967.63331246, 288956420.9477042, 594364636.2208252)\n"
       ]
      }
     ],
     "prompt_number": 24
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Listing 4.2 - util2.py"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from sunpy.sun import constants\n",
      "print(constants.mass)\n",
      "# Verify the average density of the Sun and convert to cgs\n",
      "(constants.mass/constants.volume).cgs\n",
      "# Search for the age of the Sun\n",
      "print(constants.find('age'))\n",
      "constants.value('age'), constants.unit('age')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "  Name   = Solar mass\n",
        "  Value  = 1.9891e+30\n",
        "  Error  = 5e+25\n",
        "  Units  = kg\n",
        "  Reference = Allen's Astrophysical Quantities 4th Ed.\n",
        "['age', 'average angular size', 'average density', 'average intensity']\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 25,
       "text": [
        "(4600000000.0, Unit(\"yr\"))"
       ]
      }
     ],
     "prompt_number": 25
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 25
    }
   ],
   "metadata": {}
  }
 ]
}
